Diversity is Definitely Needed: Improving Model-Agnostic Zero-shot Classification via Stable Diffusion

In this work, we investigate the problem of Model-Agnostic Zero-Shot Classification (MA-ZSC), which refers to training non-specific classification architectures (downstream models) to classify real images without using any real images during training. Recent research has demonstrated that generating synthetic training images using diffusion models provides a potential solution to address MA-ZSC. However, the performance of this approach currently falls short of that achieved by large-scale vision-language models. One possible explanation is a potential significant domain gap between synthetic and real images. Our work offers a fresh perspective on the problem by providing initial insights that MA-ZSC performance can be improved by improving the diversity of images in the generated dataset. We propose a set of modifications to the text-to-image generation process using a pre-trained diffusion model to enhance diversity, which we refer to as our $\textbf{bag of tricks}$. Our approach shows notable improvements in various classification architectures, with results comparable to state-of-the-art models such as CLIP. To validate our approach, we conduct experiments on CIFAR10, CIFAR100, and EuroSAT, which is particularly difficult for zero-shot classification due to its satellite image domain. We evaluate our approach with five classification architectures, including ResNet and ViT. Our findings provide initial insights into the problem of MA-ZSC using diffusion models. All code will be available on GitHub.

==> plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Results checklist\n",
    "| Datasets | Domain | Model | Completed |\n",
    "|----------|--------|-------|-----------|\n",
    "|Cifar10   |Base    |RS34   |           |\n",
    "|          |        |MBv3   |           |\n",
    "|          |        |ViT-B  |           |\n",
    "|          |Multi   |RS34   |Done       |\n",
    "|          |        |MBv3   |           |\n",
    "|          |        |ViT-B  |           |\n",
    "|Cifar100  |Base    |RS34   |Done       |\n",
    "|          |        |MBv3   |           |\n",
    "|          |        |ViT-B  |           |\n",
    "|          |Multi   |RS34   |Done       |\n",
    "|          |        |MBv3   |pretraining|\n",
    "|          |        |ViT-B  |Progress   |"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Testing to find corrolation between a bunch of cifar10 results"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Cifar10 - Multi - RS34"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Corrolation of each variable with regards to test accuracy\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "num_epochs_pre    0.101004\n",
       "gen_data          0.268928\n",
       "real_data         0.779011\n",
       "Name: test_acc, dtype: float64"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "data = pd.read_csv(\"wandb_export.csv\")\n",
    "data = data[[\"num_epochs_pre\", \"gen_data\", \"real_data\", \"test_acc\"]]\n",
    "\n",
    "print(\"Corrolation of each variable with regards to test accuracy\")\n",
    "data.corr()[\"test_acc\"][0:-1]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The amount of real data appears to be the most important variable for perforamance"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot the data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABuwAAAHUCAYAAADROA4jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdeXgURcIG8LfnvnKQOwFJUEI4VkQF5VQOQQRcLlcRFAIiqKDICugqkAQROV3R5VA5IggIKrqKgC4IqNyI8KHcSMIRQkJC7rm7vj+SGTKZSUggIaDv73n6mUx1dXf1JNQM/U5VS0IIASIiIiIiIiIiIiIiIiKqFYrabgARERERERERERERERHRXxkDOyIiIiIiIiIiIiIiIqJaxMCOiIiIiIiIiIiIiIiIqBYxsCMiIiIiIiIiIiIiIiKqRQzsiIiIiIiIiIiIiIiIiGoRAzsiIiIiIiIiIiIiIiKiWsTAjoiIiIiIiIiIiIiIiKgWMbAjIiIiIiIiIiIiIiIiqkUM7IiIiIiIiIiIiIiIiIhqEQM7uunk5+djwoQJ6NatG0JDQyFJEhITE33WXbt2LeLi4uDv749evXrh/PnzXnV69eqFwYMH10hbJ06ciPr160OlUiEwMLBGjlFViYmJkCTpmrePj49HTEzMNW07f/58JCcnX/Oxiaj6bd26FZIk+Vx27drlUZd9qjf2qUR/TVX5PAoA+/fvx0MPPQSTyYTAwED069cPf/zxh0cdi8WCUaNGITQ0FPXq1cOUKVMghPCok5qaCpPJhM2bN1f7OaWkpKBnz54ICgqCJEl4+eWXq/0Y1yImJgbx8fHXvP3VfjflSUtLQ2JiIg4cOHDNxyaiyvnhhx8wbNgwNG7cGEajEXXr1kXv3r3xyy+/eNWNj4/3+bm1cePGHvXYp/rGPpXoz6UmPpO6vP/++2jcuDG0Wi0aNGiApKQk2O12jzq//fYb2rdvDz8/P9x7773Yvn27135mzZqFRo0awWKxXNe5+rJ69Wo0a9YMer0ekiTdFH2M6xrL1q1br2n75ORkSJKElJSUKm+7fv36a+qj6dbCwI5uOllZWfjwww9htVrRp0+fcuudOnUKAwYMwD/+8Q98/vnnuHTpEoYMGeJRZ82aNdi1axfmzJlT7e3873//i7feeguDBw/Gtm3bsGnTpmo/xq2GF5eJbl7Tpk3Dzp07PZa//e1v7vXsU28+7FOJak9lP48CwNGjR9GxY0fYbDasWbMGS5YswfHjx9GhQwdkZma6682cORNr167FggULMGXKFMyYMQMrVqzw2Nfzzz+P/v37o0uXLtV+TmPHjsXu3buxZMkS7Ny5E2PHjq32Y9xK0tLSkJSUdFNc+CH6s1uwYAFSUlIwZswYrF+/HnPnzkVGRgZat26NH374wau+Xq/3+ty6evVqjzrsU28u7FOJakZNfCYFgLfeegtjxoxBv3798N133+GFF17AtGnTMGrUKHcdh8OBfv36ISQkBGvXrkWLFi3Qu3dv5OTkuOukpKQgKSkJCxcuhE6nq9Zzz8zMxNNPP4077rgDGzduxM6dO9GoUaNqPcatZv369UhKSqrtZlANU9V2A4jKio6OxuXLlyFJEi5duoRFixb5rPf999+jQYMGmDp1KgDAZDKhffv2MJvN0Ov1yMnJwZgxYzB79myEhoZWezt/++03AMBLL72EsLCwKm9fVFQEg8FQ3c0iIvIpNjYWrVu3Lnc9+1Qioisq+3kUACZPngytVot169bB398fAHDvvfciNjYWs2fPxowZMwAA3377LV566SU89thjAIBdu3Zh3bp1eOqppwAAn376Kfbs2YOjR4/WyDn99ttvuO+++656sccXIQQsFgv0en0NtIyI/uzmzZvn9fmue/fuaNiwIaZNm4bOnTt7rFMoFBV+bgXYpxLRX0NNfCbNysrC1KlT8eyzz2LatGkAgI4dO8Jut2PixIl4+eWX0bRpU5w4cQInTpzAtm3bEBkZiY4dO2L16tXYtWsXunfvDqD4ixGPPfaYVz9eHY4fPw673Y6nnnoKDz74YJW3N5vN0Ol01zVjDlFt4Ag7uum4pry4GovFAqPR6H5uMpkghIDVagUAvPrqq2jSpEmVp4OQZRkzZ850DwsPCwvD4MGDce7cOXedmJgYTJw4EQAQHh5+1SHp8fHxMJlMOHToELp16wY/Pz/3t/xsNhumTp3qPl5oaCiGDh3q9e2X1atXo1u3boiMjIRer0eTJk3w2muvobCwsErnV1pycjLi4uKg1WrRpEkTLFu2zGe9pKQk3H///QgKCoK/vz/uueceLF682GPKkZiYGPz+++/Ytm2b+3fomgbOYrHglVdeQYsWLRAQEICgoCC0adMG//3vf6+57URUvdinsk8loisq+3nU4XBg3bp16N+/v/vCCFB8caVTp0748ssv3WW++lnX1EE5OTl4+eWX8c477yAkJKRKbT1z5gyeeuophIWFufufOXPmQJZlAFem7Tl58iQ2bNjgPreKpuGRJAmjR4/GwoUL0aRJE2i1Wnz88ccAgBMnTmDgwIEex5s3b57H9jXRT+Xl5eHZZ59FcHAwTCYTunfvjuPHj3vVO3nyJIYOHYrY2FgYDAbUrVsXjz76KA4dOuSus3XrVrRq1QoAMHToUPdr4nrv2bdvHwYMGICYmBjo9XrExMTgySefRGpq6jW3n+ivzNeXsUwmE5o2bYqzZ89e0z7Zp7JPJforqInPpBs3boTFYsHQoUM99jF06FAIIfDVV18BgLtPdfW1arUaGo3GXb5q1Srs27fvmmbg+frrr9GmTRsYDAb4+fmha9eu2Llzp3t9fHw82rdvDwB44oknIEkSOnbsWO7+XNNMfv/99xg2bBhCQ0NhMBjc1zNWr16NNm3awGg0wmQy4eGHH8avv/7qsY+a6Kt27dqFdu3aQafTISoqCv/617+8ph11te9q1yfi4+Pd7w+lp4x2vf/MmzcPDzzwAMLCwmA0GnHnnXdi5syZPo9HNzeOsKNbVtu2bTFu3Dh8/fXXaN++PWbNmoUmTZogMDAQ27dvx/Lly3Hw4MEq7/f555/Hhx9+iNGjR6NXr15ISUnBpEmTsHXrVuzfvx8hISH48ssvMW/ePCxevBgbN25EQEAA6tWrV+F+bTYb/v73v2PkyJF47bXX4HA4IMsyevfujZ9++gkTJkxA27ZtkZqaioSEBHTs2BH79u1zf+vuxIkT6NGjB15++WUYjUYcPXoUM2bMwJ49e3xOI3I1ycnJGDp0KHr37o05c+YgNzcXiYmJsFqtUCg8s/yUlBSMHDkS9evXB1D8hvPiiy/i/PnzmDx5MgDgyy+/xGOPPYaAgADMnz8fAKDVagEAVqsV2dnZGDduHOrWrQubzYZNmzahX79+WLp0aY3dD4uIrhg1ahQGDBgAg8GANm3aYNKkSe4PwAD7VPapRHQtTp06BbPZjObNm3uta968Of73v//BYrFAp9Ohbdu2WLJkCXr37o2CggKsXr0aY8aMAQBMmDABzZo1q/K/38zMTLRt2xY2mw1vvvkmYmJisG7dOowbNw6nTp3C/Pnzcc8992Dnzp3o27cv7rjjDsyePRsAEBkZWeG+v/rqK/z000+YPHkyIiIiEBYWhsOHD6Nt27aoX78+5syZg4iICHz33Xd46aWXcOnSJSQkJACo/n5KCIE+ffpgx44dmDx5Mlq1aoXt27fjkUce8aqblpaG4OBgTJ8+HaGhocjOzsbHH3+M+++/H7/++ivi4uJwzz33YOnSpRg6dCgmTpyInj17AoD7vSclJQVxcXEYMGAAgoKCcOHCBSxYsACtWrXC4cOHqxwAEJG33Nxc7N+/3+eoDLPZjIiICGRmZiIyMhJ9+vTBlClTEBQU5K7DPpV9KhFdUZXPpK7Zbe68806PepGRkQgJCXGvb9y4MYKCgjBjxgyMHz8eK1asQGFhIVq2bInLly9j7NixeOeddxAcHFyltq5cuRKDBg1Ct27dsGrVKlitVsycORMdO3bE5s2b0b59e0yaNAn33XcfRo0ahWnTpqFTp04eQWR5hg0bhp49e2L58uUoLCyEWq3GtGnTMHHiRHcfZbPZMGvWLHTo0AF79uxB06ZNAVR/X3X48GF06dIFMTExSE5OhsFgwPz587Fy5UqvupW5PjFp0iQUFhbi888/9wg3Xe8/p06dwsCBA9GgQQNoNBocPHgQb731Fo4ePYolS5ZUqe1UywTRTSwzM1MAEAkJCT7Xv/HGG0KSJAFAREZGip07dwqr1SqaNm0q3nzzzSof78iRIwKAeOGFFzzKd+/eLQCI119/3V2WkJAgAIjMzMyr7nfIkCECgFiyZIlH+apVqwQA8cUXX3iU7927VwAQ8+fP97k/WZaF3W4X27ZtEwDEwYMHvdpVEafTKaKiosQ999wjZFl2l6ekpAi1Wi2io6Mr3NZut4spU6aI4OBgj+2bNWsmHnzwwQqPLYQQDodD2O128cwzz4i77777qvWJ6Nrt379fjBkzRnz55Zfixx9/FEuWLBFNmjQRSqVSbNy40aMu+1T2qUTkraLPo9u3bxcAxKpVq7zWTZs2TQAQaWlpQggh0tPTRatWrQQAAUD06NFDFBUViR9//FHo9Xpx/PjxKrfttddeEwDE7t27Pcqff/55IUmSOHbsmLssOjpa9OzZs1L7BSACAgJEdna2R/nDDz8s6tWrJ3Jzcz3KR48eLXQ6nVd9l4r6qejoaDFkyJAK27NhwwYBQMydO9ej/K233qrw/wquY9tsNhEbGyvGjh3rLne9NyxdurTCY7v2UVBQIIxGo1cbiOjaDBo0SKhUKrFv3z6P8nfeeUe888474vvvvxfff/+9eOONN4TBYBCNGzcW+fn57nrsU9mnEv3VVNdn0meffVZotVqfx2jUqJHo1q2b+/mXX34p/P39BQCh1WrFBx98IIQQ4plnnhEPPfRQlc/B9X/nO++8UzidTnd5fn6+CAsLE23btnWXbdmyRQAQn3322VX3u3TpUgFADB482KP8zJkzQqVSiRdffNGjPD8/X0RERIjHH3+83H2W11e52rVly5YK2/TEE08IvV4v0tPTPfbZuHFjAUCcPn3a53YVXZ8YNWrUVa9PCHHlOsOyZcuEUqks9/2Ebk6cEpNuaVOnTkV2djaOHj2KM2fOoHXr1u45mV999VWkpqaiV69eCAoKQtOmTT2GgPuyZcsWAPCa8u2+++5DkyZNsHnz5utqb//+/T2er1u3DoGBgXj00UfhcDjcS4sWLRAREYGtW7e66/7xxx8YOHAgIiIioFQqoVar3XM4HzlypErtOHbsGNLS0jBw4ECPofXR0dFo27atV/0ffvgBDz30EAICAtzHnjx5MrKyspCRkVGpY3722Wdo164dTCYTVCoV1Go1Fi9eXOW2E1HV3H333Xj33XfRp08fdOjQAUOHDsWOHTsQGRmJCRMmeNRln8o+lYiuTUVTFbnWhYeHY/fu3Th9+jTOnz+Pb7/9FkqlEiNHjsTEiRMRGxuLL774As2aNUNQUBB69ep11anifvjhBzRt2hT33XefR3l8fDyEENc0Ytilc+fOqFOnjvu5xWLB5s2b0bdvXxgMBo9+tkePHrBYLNi1a5e7fnX2U673k0GDBnmUDxw40Kuuw+HAtGnT0LRpU2g0GqhUKmg0Gpw4caLSxy4oKMCrr76Khg0bQqVSQaVSwWQyobCwkP0sUTWYNGkSVqxYgX//+9+49957PdaNHTsWY8eORdeuXdG1a1dMnToVy5Ytw9GjR/HRRx+567FPZZ9KRN4q85m0KvX69OmDjIwMHDlyBFlZWRgxYgR+/PFHrFq1CgsXLoTZbMbo0aMRGRmJ+vXrIzEx0eNWD2W5/u/89NNPe8xEYzKZ0L9/f+zatQtFRUWVPV0vZa8RfPfdd3A4HBg8eLBHP6vT6fDggw96XCOo7r5qy5Yt6NKlC8LDw91lSqUSTzzxhFfd6rg+8euvv+Lvf/87goOD3fsYPHgwnE6nzymP6ebFwI5ueYGBgYiLi4NKpcKJEyfw9ttv48MPP4RarcZTTz2F8PBwnDt3DrNnz8aTTz5ZYSeVlZUFwPd0FlFRUe7118JgMHgN37548SJycnKg0WigVqs9lvT0dFy6dAlA8ZtGhw4dsHv3bkydOhVbt27F3r17sXbtWgDFU4ZUhes8IiIivNaVLduzZw+6desGAPjoo4+wfft27N27F2+88Ualj7127Vo8/vjjqFu3Lj755BPs3LkTe/fuxbBhw9xzXxPRjRMYGIhevXrh//7v/7z+DbNPZZ9KRJXnmgLIV3+WnZ0NSZIQGBjoLnPdjzIqKgoAMH36dCgUCowfPx5Hjx7FoEGDMGfOHJw7dw4hISF46qmnKjx+VlZWuX1see2qrLL7zcrKgsPhwPvvv+/Vx/bo0QMA3P1sdfdTWVlZUKlUXlMu+ep3//nPf2LSpEno06cPvvnmG+zevRt79+7FXXfdVen+feDAgfjPf/6D4cOH47vvvsOePXuwd+9ehIaGVvk9gog8JSUlYerUqXjrrbcwevToSm3Tt29fGI1GjwALYJ/KPpWIXKrymTQ4OBgWi8VnMJadne0x/TBQfGuGxo0bw2g0wmazub8Ycccdd2DatGnYsWMHfv31V2zevBmLFi1CcnJyue282jUCWZZx+fLlSp93WWX3e/HiRQBAq1atvPra1atXu/tZoPr7qqysrEpdI6iO6xNnzpxBhw4dcP78ecydOxc//fQT9u7d677nHfvaWwvvYUd/KiNHjsTgwYPRrl07FBQU4Oeff8b8+fNhMBjQo0cPNG3aFP/73//QqFEjn9u73uAuXLjgdf+ktLS065pb3de3V0JCQhAcHIyNGzf63MbPzw9A8Tf90tLSsHXrVvc3LIDim2lfC9d5pqene60rW/bpp59CrVZj3bp10Ol07nLXTWgr45NPPkGDBg2wevVqj9fBdfNXIrrxXN96q+ibdexTK4d9KtFf1x133AG9Xo9Dhw55rTt06BAaNmzo8W+9tGPHjmH69OnYtGkT1Go1Nm3ahGbNmqF79+4Aii+S3nXXXSgoKIDJZPK5j+DgYFy4cMGrPC0tDQCqtZ+tU6cOlEolnn76aYwaNcrnNg0aNABQ/f1UcHAwHA4HsrKyPC4w++p3P/nkEwwePBjTpk3zKL906ZJHeFqe3NxcrFu3DgkJCXjttdc82p6dnX1N7SeiYklJSUhMTERiYiJef/31Km0rhPC6L3Bp7FMrj30q0Z9PVT6Tuu5dd+jQIdx///3ueq4vuf7tb38r9zjTpk2DSqXCuHHjAAAbNmzA0KFDERERgYiICDz++ONYv349hg4d6nP70tcIykpLS4NCofAYjVxVZftaV7/9+eefIzo6utztaqKvCg4OrtQ1guq4PvHVV1+hsLAQa9eu9TjPAwcOXEPLqbZxhB39aSxduhRHjhxxT9/muhhdWFjorlNQUFDh0GzXDa8/+eQTj/K9e/fiyJEj6NKlS7W2uVevXsjKyoLT6UTLli29lri4OABX3nC0Wq3H9h988ME1HTcuLg6RkZFYtWqVx+uRmpqKHTt2eNSVJAkqlQpKpdJdZjabsXz5cq/9arVan9/akCQJGo3G440zPT0d//3vf6+p/UR0fS5fvox169ahRYsW5V5IZp9aeexTif66VCoVHn30Uaxduxb5+fnu8jNnzmDLli3o169fuduOHDkS8fHx7qlzhRBefayrvDxdunTB4cOHsX//fo/yZcuWQZIkdOrU6ZrOyxeDwYBOnTrh119/RfPmzX32s66LMNXdT7nOY8WKFR7lK1eu9KorSZJX//7tt9/i/PnzHmWuOmX7WUmSIITw2seiRYvgdDqvqf1EBLz55ptITEzExIkTkZCQUKVtP//8cxQVFaF169bl1mGfWnnsU4n+fKrymbR79+7Q6XReI+GSk5MhSRL69Onj8xjHjh3DzJkz8dFHH0GtVgPw3ddW1M/GxcWhbt26WLlypUe9wsJCfPHFF2jTpg0MBkOVzr0iDz/8MFQqFU6dOuWzn23ZsiWAmumrOnXqhM2bN7tH+QGA0+nE6tWrPepV5fpERX1t2X0IITymkqZbB0fY0U1pw4YNKCwsdL/JHD58GJ9//jkAoEePHl6dd2ZmJsaPH48FCxYgICAAQPFIijZt2mD8+PGYNGkSfvzxR5w+fbrCC8RxcXEYMWIE3n//fSgUCjzyyCNISUnBpEmTcNttt2Hs2LHVep4DBgzAihUr0KNHD4wZMwb33Xcf1Go1zp07hy1btqB3797o27cv2rZtizp16uC5555DQkIC1Go1VqxYgYMHD17TcRUKBd58800MHz4cffv2xbPPPoucnBwkJiZ6Dc3u2bMn3nnnHQwcOBAjRoxAVlYWZs+e7fVGAhR/S+fTTz/F6tWrcfvtt0On0+HOO+9Er169sHbtWrzwwgt47LHHcPbsWbz55puIjIzEiRMnrukciKhyBg4ciPr166Nly5YICQnBiRMnMGfOHFy8eLHcqSrYp1YN+1SiP6fKfh5NSkpCq1at0KtXL7z22muwWCyYPHkyQkJC8Morr/jc95IlS3D8+HGPi61dunTB2LFjMXnyZHTo0AEJCQlo166de3SwL2PHjsWyZcvQs2dPTJkyBdHR0fj2228xf/58PP/88+WOgL5Wc+fORfv27dGhQwc8//zziImJQX5+Pk6ePIlvvvnGfX+n6u6nunXrhgceeAATJkxAYWEhWrZsie3bt/v8skOvXr2QnJyMxo0bo3nz5vjll18wa9Ysr5Herm+ir1ixAk2aNIHJZEJUVBSioqLwwAMPYNasWQgJCUFMTAy2bduGxYsXV2o0CRF5mzNnDiZPnozu3bujZ8+eXlNbuoK41NRUDBw4EAMGDEDDhg0hSRK2bduGd999F82aNcPw4cN97p99atWwTyW6tVT3Z9KgoCBMnDgRkyZNQlBQELp164a9e/ciMTERw4cPR9OmTb3aIITAiBEjMHToUI8vTzz88MN47733EBsbi4KCAqxcuRLvvvtuueeiUCgwc+ZMDBo0CL169cLIkSNhtVoxa9Ys5OTkYPr06dXymrnExMRgypQpeOONN/DHH3+ge/fuqFOnDi5evIg9e/bAaDQiKSkJ/v7+1d5XTZw4EV9//TU6d+6MyZMnw2AwYN68eR4BJ4AqXZ9wjY6cMWMGHnnkESiVSjRv3hxdu3aFRqPBk08+iQkTJsBisWDBggXXNb0o1SJBdBOKjo4WAHwup0+f9qr/1FNPiZ49e3qVnzp1SnTt2lWYTCbRsGFDsWrVqqse2+l0ihkzZohGjRoJtVotQkJCxFNPPSXOnj3rUS8hIUEAEJmZmVfd55AhQ4TRaPS5zm63i9mzZ4u77rpL6HQ6YTKZROPGjcXIkSPFiRMn3PV27Ngh2rRpIwwGgwgNDRXDhw8X+/fvFwDE0qVLvdpVGYsWLRKxsbFCo9GIRo0aiSVLloghQ4aI6Ohoj3pLliwRcXFxQqvVittvv128/fbbYvHixV6/j5SUFNGtWzfh5+cnAHjsZ/r06SImJkZotVrRpEkT8dFHH1WprUR0bd5++23RokULERAQIJRKpQgNDRV9+/YVe/bsKXcb9qlLvdpVGexTif5cqvJ5dN++faJLly7CYDAIf39/0adPH3Hy5Emf+83IyBBBQUHis88+81q3YsUKERsbK0wmk+jatav4448/rtrO1NRUMXDgQBEcHCzUarWIi4sTs2bNEk6n0+t8fPXtvgAQo0aN8rnu9OnTYtiwYaJu3bpCrVaL0NBQ0bZtWzF16lSPepXtp6Kjo8WQIUOu2qacnBwxbNgwERgYKAwGg+jatas4evSoACASEhLc9S5fviyeeeYZERYWJgwGg2jfvr346aefxIMPPigefPBBj32uWrVKNG7cWKjVao/9nDt3TvTv31/UqVNH+Pn5ie7du4vffvut0m0lIk8PPvhguf1p6T4hOztb9O3bV8TExAi9Xi80Go2IjY0VEyZMEDk5OT73zT6VfSrRn11NfSadO3euaNSokdBoNKJ+/foiISFB2Gw2n3UXLVokoqKiRG5urkd5QUGBGD58uAgODhbh4eHitdde8+ovffnqq6/E/fffL3Q6nTAajaJLly5i+/btHnW2bNkiAPjs38taunSpACD27t1b7vE6deok/P39hVarFdHR0eKxxx4TmzZtctepbF/lateWLVuu2q7t27eL1q1bC61WKyIiIsT48ePFhx9+6PW7q+z1CavVKoYPHy5CQ0OFJEke+/nmm2/c10Hq1q0rxo8fLzZs2FDpttLNQxKignGqRERERERERERERERERFSjeA87IiIiIiIiIiIiIiIiolrEwI6IiIiIiIiIiIiIiIioFjGwIyIiIiIiIiIiIiIiIqpFDOyIiIiIiIiIiIiIiIiIahEDOyIiIiIiIiIiIiIiIqJaxMCOiIiIiIiIiIiIiIiIqBaparsBNU2WZaSlpcHPzw+SJNV2c4iIbmlOpxMnT55Ew4YNoVQqa7s5RES3NPapRETVh30qEVH1YZ9KRFR9hBDIz89HVFQUFIqKx9D96QO7tLQ03HbbbbXdDCIiIiIiIiIiIiIiIvoLOnv2LOrVq1dhnT99YOfn5weg+MXw9/e/rn3Z7XZ8//336NatG9RqdbXXr+7ta8ut2u7axteNbpTr+Vs7d+4cmjVrxj71BrpV213b+LrRjcI+9db6N3artru28XWjG4V96q31b+xWbXdt4+tGNwr71Fvr39it2u7axteNbpTr+VvLy8vDbbfd5s6qKvKnD+xc02D6+/tXyxuMwWCAv79/pd9gqlK/urevLbdqu2sbXze6Ua7nb83Vj7JPvXFu1XbXNr5udKOwT721/o3dqu2ubXzd6EZhn3pr/Ru7Vdtd2/i60Y3CPvXW+jd2q7a7tvF1oxulOv7WKnPLtoonzCQiIiIiIiIiIiIiIiKiGsXAjoiIiIiIiIiIiIiIiKgWMbAjIiIiIiIiIiIiIiIiqkV/+nvYEd1shBBwOBxwOp0e5Xa7HSqVChaLxWsdUXWq6G9NqVRCpVJVak5lIiIiIiIiIiIiIqoeDOyIbiCbzYYLF+2ZyMUAACAASURBVC6gqKjIa50QAhERETh79izDEqpRV/tbMxgMiIyMhEajqYXWEREREREREREREf31MLAjukFkWcbp06ehVCoRFRUFjUbjEZbIsoyCggKYTCYoFJytlmpOeX9rQgjYbDZkZmbi9OnTiI2N5d8iERERERERERER0Q3AwI7oBrHZbJBlGbfddhsMBoPXelmWYbPZoNPpGJJQjarob02v10OtViM1NdVdh4iIiIiIiIiIiIhqFlMBohuMYRzd7Pg3SkRERERERERERHRj8aosERERERERERERERERUS1iYEdERERERERERERERERUixjYEf1FHD16FK1bt4ZOp0OLFi1quzkVkiQJX331VW0344aLj49Hnz59avw4SUlJ6NChQ40fh4iIiIiIiIiIiIgqh4Ed0U0mMzMTarUaRUVFcDgcMBqNOHPmzHXvNyEhAUajEceOHcPmzZt91omPj4ckSV5L9+7dr/v4tan0eanVatx+++0YN24cCgsLr2u/iYmJ1Rp+zp07F8nJydW2PyIiIiIiIiIiIiK6PhdyLTiRK+FCrqVGj6Oq0b0TUZXt3LkTLVq0gMFgwO7duxEUFIT69etf935PnTqFnj17Ijo6usJ63bt3x9KlSz3KtFrtdR+/trnOy26346effsLw4cNRWFiIBQsWeNW12+1Qq9XVduzK7i8gIKDajklERERERERERERE12f13jP419pDkIUS84/8iLf73YknWl3/9XpfOMKO6Cazc+dOtGvXDgDw888/u3+uiCzLmDJlCurVqwetVosWLVpg48aN7vWSJOGXX37BlClTIEkSEhMTy92XVqtFRESEx1KnTh2PfS1YsACPPPII9Ho9GjRogM8++8xjH4cOHULnzp2h1+sRHByMESNGoKCgwKPOkiVL0KxZM2i1WkRGRmL06NEe6y9duoS+ffvCYDAgNjYWX3/9tXvd5cuXMWjQIISGhkKv1yM2NtYrZCzvvG677TYMHDgQgwYNck+76Ropt2TJEtx+++3QarUQQiA3NxcjRoxAWFgY/P390blzZxw8eBAAkJycjKSkJBw8eNA9es81Ok6SJCxcuBC9e/eG0WjE1KlT4XQ68cwzz6BBgwbQ6/WIi4vD3LlzPdpYdkrMjh074qWXXsKECRMQFBSEiIgIr99dRW10mT59OsLDw+Hn54dnnnkGFkvNfhOEiIiIiIiIiIiI6GZhdTiRXWjD2ewiHE3Pwy+p2dh2PBPrD13AZ/vOInn7aczbchIzNh5Fwn9/wytrDuK55b/g8YU78OoXhyCL4v3IAnh97W+4kGuukXZyhB3RTeDMmTNo3rw5hBAwm81QKpVITk6G2WyGJEkIDAzEwIEDMX/+fJ/bz507F3PmzMEHH3yAu+++G0uWLMHf//53/P7774iNjcWFCxfw0EMPoXv37hg3bhxMJtN1tXfSpEmYPn065s6di+XLl+PJJ5/E3/72NzRp0gRFRUXo3r07Wrdujb179yIjIwPDhw/H6NGj3YHWggUL8M9//hPTp0/HI488gtzcXGzfvt3jGElJSZg5cyZmzZqF999/H4MGDUJqaiqCgoIwadIkHD58GBs2bEBISAhOnjwJs7lqnaRer4fdbnc/P3nyJNasWYMvvvgCSqUSANCzZ08EBQVh/fr1CAgIwAcffIAuXbrg+PHjeOKJJ/Dbb79h48aN2LRpEwDPEXIJCQl4++238e9//xtKpRKyLKNevXpYs2YNQkJCsGPHDowYMQKRkZF4/PHHy23nxx9/jH/+85/YvXs3du7cifj4eLRr1w5du3aFEKLCNgYFBWHNmjVISEjAvHnz0KFDByxfvhzvvffeVUdaEhEREREREREREd1oQghYHTIKrQ4UWp0osDpQaHO4nxeWel5Q5rmrfpHN82e7U1xXmyKQhQaKdJyWI5AugpFyqQiRAfpqOuMrGNgR3QSioqKwf/9+pKWloXPnzti1axdMJhNatGiBb7/9FvXr168wZJs9ezZeffVVDBgwAAAwY8YMbNmyBe+++y7mzZuHiIgIqFQqmEwmREREVNiWdevWeR3r1VdfxaRJk9zP//GPf2D48OEAgDfffBP/+9//8P7772P+/PlYsWIFzGYzli1bBqPRCAD4z3/+g0cffRQzZsxAeHg4pk6dildeeQVjxoxx77NVq1Yex4yPj8eTTz4JAJg2bRref/997NmzB927d8eZM2dw9913o2XLlgCAmJiYCs+prD179mDlypXo0qWLu8xms2H58uUIDQ0FAPzwww84dOgQMjIy3FOCzp49G1999RU+//xzjBgxAiaTCSqVyudrOnDgQAwbNsyjLCkpyf1zgwYNsGPHDqxZs6bCwK558+ZISEgAAMTGxuI///kPNm/ejK5du2LLli1XbeO7776LYcOGuX9fU6dOxaZNm677/n1EREREREREREREQghY7LI7HCuoZLDmeu5aV2Qt2dbmhFO+voCtPDq1AkaNCkZt8WLSKmHQqGDSqmDUKmHUKOGnluCnEfDTFN/qKGXzIryuWgGlJOAUEt5wPIuYkM410j4GdkQ3AZVKhZiYGGzbtg2tWrXCXXfdhe3btyM8PBwPPPBAhdvm5eUhLS3Na+rMdu3aeU2NWBmdOnXyuq9bUFCQx/M2bdp4PT9w4AAA4MiRI7jrrrvcYZ2rLbIs49ixY5AkCWlpaR5hmS/Nmzd3/2w0GuHn54eMjAwAwPPPP4/+/ftj//796NatG/r06YO2bdtWuD9XEOlwOGC329G7d2+8//777vXR0dHusA4AfvnlFxQUFCA4ONhjP2azGadOnarwWADcYWJpCxcuxKJFi5Camgqz2QybzYYWLVpUuJ/SrwMAREZGul+HyrTxyJEjeO655zzWt27dGps3b77qORAREREREREREdGfixACZrvTM1grFZ65gzOrszhgs9hhtlpRZLHDarXAarPCYrXBZrPBarPBZrNCCSeUkKGC03ORXOUOqCBDCSfUcEIJJ/wgo47kWV9Zso1KKUMpOaFXyNApBfRKAZ1Shk4hoFXI0ChlaCUBjcIJjSRDLclQS06oJbnUvmQo4YBSOKEQTiiEA5LsAGQnINsBqwMwOwCnA5AdxWVC9n7B1Fd+VEoC0zSLoMDLAOpW+++GgR3RTaBZs2ZITU2F3W6HLMvuYMnhcMBkMiE6Ohq///57hfuQJMnjuRDCq6wyjEYjGjZsWOXtXMeq6LiSJEGvr9xQYbVa7fFckiTIcnGH+cgjjyA1NRXffvstNm3ahC5dumDUqFGYPXt2uftzBZFqtRpRUVFe+y8dMALF9wWMjIzE1q1bvfYVGBh41faX3d+aNWswduxYzJkzB23atIGfnx9mzZqF3bt3V7ifil6H620jERERERERERHRLSsvDSH5h4G8FkBwLdz+RZaLQx65JPBxBz8l4Y/sBJyl1pdenCXr3XXL2V52QHbYYXfYYLeVLHY77HYbnA4bHA47nHY7nA47nE47ZIcdsrN4/7Jsh3C6QqriRZIdkIRnSOYHJwIluUxwJkMNR/Gj5Cz/NZAAaGv4dRYAHCVLLUlXKnFGrUJ9uwMRTieQ/QcQwMCO6E9p/fr1sFqt6NKlC2bOnIlWrVphwIABiI+PR/fu3b1Cm9L8/f0RFRWFn3/+2WM03o4dO3DffffVSHt37dqFwYMHezy/++67AQBNmzbFxx9/jMLCQndotX37digUCjRq1Ah+fn6IiYnB5s2b0alTp2tuQ2hoKOLj4xEfH48OHTpg/PjxFQZ2VQ0i77nnHqSnp7tHP/qi0WjgdFbwhlXKTz/9hLZt2+KFF15wl1VmpN71trFJkyZev6+rhYREREREREREREQ3JUsukH0a2J8M1b5ktIOAeH8GENsNCGty9VCsvBDNWWp9uSFcmbqomWkby1KgOBOrllxMKlmqgZCUEAoVoFBBUpY8KtSAQgWUPC9e1IBCWVJesl6hLCmvTN1Si7LUekWpfbnrXuVYHsfztX2ZpTADaxe3QVJwHciSBIUQSMjKQb+g26vnRSyDgR3RTSA6OhppaWnIzMxE7969oVKpcPjwYfTr1w9RUVFX3X78+PFISEjAHXfcgRYtWmDp0qU4cOAAVqxYUeW2WK1WpKene5SpVCqEhIS4n3/22Wdo2bIl2rdvjxUrVmDPnj1YvHgxAGDQoEFISEjAkCFDkJiYiMzMTLz44ot4+umnER4eDgBITEzEc889h7CwMDzyyCPIz8/H9u3b8eKLL1aqjZMnT8a9996LZs2awWq1Yt26dWjSpEmVz7UiDz30ENq0aYM+ffpgxowZiIuLQ1paGtavX48+ffqgZcuWiImJwenTp3HgwAHUq1cPfn5+7nvJldWwYUMsW7YM3333HRo0aIDly5dj7969aNCgQY22ccyYMRgyZIjH7+v3339HdHQtfOuIiIiIiIiIiIioIkIABRnFI5guny4O50o/FmW5q0ruRwGc+K54qWWykGAvmSDSAQUcJT/boYRTuMpUcEBRUqfUIhRX6qJMXaGEQ1JCURJEKZRqKFQqKJQaKFVqqFQqKNQaqFVqqNQaqNVqqNUaqDVaaDRqaNQaaLVaaDUaaLUa6DQ6aDTF+7kSgvkKtUqFYGVCLUmSqiv7q1FCCNhlO8wOM8wOM4rsRcWPjnyYbWYUOYpgtpescxS565kdZmSZs7Al5MrtomRJQlJIENqqlIiogbYysCO6SWzduhV33303dDodtm/fjrp161YqrAOAl156CXl5eXjllVeQkZGBpk2b4uuvv0ZsbGyV27Fx40ZERkZ6lMXFxeHo0aPu50lJSfj000/xwgsvICIiAitWrEDTpk0BAAaDAd999x3GjBmDVq1awWAwoH///njnnXfc2w8ZMgQWiwX//ve/MW7cOISEhOCxxx6rdBs1Gg3+9a9/ISUlBXq9Hh06dMCnn35a5XOtiCRJWL9+Pd544w0MGzYMmZmZiIiIwAMPPOAOHvv374+1a9eiU6dOyMnJwdKlSxEfH+9zf8899xwOHDiAJ554ApIk4cknn8QLL7yADRs21Ggbn3jiCZw6dQqvvvoqLBYL+vfvj+eee+66jktERERERERERHTNnA4g92yZUC7lyqO9sOLtdQHFI+3KSK/7MHL1dWGTFbA6JVhkBSyyBItTAbNDgkWWUOTwXArsgMV5JWTzDNaUnoGbq0woyw3WBBTu9igVEowaJYxalXsxaZUwaFQwaVUwakvWabzX+bvWu9epoFMrrukWSLcKh+zwCMtcwZr7eQXBWum67nWl6jpF5WZJK09QnkDkZYELdSRk+wNn888iwlj9kR0DO6KbxIABA9CjRw8AQIcOHXDixIlKb6tQKDB58mRMnjy53DoHDhy46n6Sk5ORnJx81XpRUVH4/vvvy11/55134ocffqhwHyNHjsTIkSN9rhPCezh5Tk6O++eJEydi4sSJV22ny9XOKTExEYmJiV7lfn5+eO+99/Dee+/53E6r1eLzzz/3KvfVfq1Wi6VLl2Lp0qUe5W+//Xa57fR1b7qvvvqqSm0EgNdffx2vv/66+7ksyx7PiYiIiIiIiIiIqpWtqDh8u3y6OJgrPVIu92zJlJK+CUkBu7EuCoz1kKWpiwuKSKSKcJywh+B3cxDyc7KxQTwPpXTlGpxDKNDnVC+kI/iam6xSSO5wzFgSntW5SrBmLLO+dBCnVf35AjZZyLA4LB6BWUXBWtlwzWfdknDNJttqvP1qhRp6lR56lR4GtcH9s16lh0FV6rm6+LlDduDE8oUYscEJhQBkCfjoESVue+y2GmkfAzsiIiIiIiIiIiIiIqo8IQDz5VJBXJlQriC9ws0dCi1ydXWRqYrEOUTglDMUR60h+L+iIJyRQ2A3q4BLPrcE4I9/KYdjmmoxVJIMh1Dgdccz8Aurj9gAvWew5grgKhzpVhyyaZR/joBNCAGbbIPZXrmRaD5Hp5WEaGW3NzvMNd5+haTwDM8qCtfUehgUehiEGgZZBYNTCb2sgs6hgM4pQeuQoHFI0DgBtV2GwuaAbLFA5FkhbFbIFiuExQLZaoGwWCFbCyEs2RBWK2SrFXJ+PizHne6pPxUCGLFRRvAEAMbqP3cGdkRERERERERERERE5EmWgfw0zyDOPY1lCmD1npaytCKFCWklo+OO20PwhzMMZ+RwpIowXEQdiCKFz+0UEhBm0iLcX4dwf9dj8c9h/jooISE+GfjR2hwxiotIkcORKYXg52fuR2SAvvpfhxrivq+aj2ker3fUmizkGm9/6QDNHaIpdTBBC5PQwE/WwCAXB2lGWQ29UwG9UwmtQwGtU4LWKUFjLw7SVHYBlV2Gyu6EZHNAWK0QVkupQM0KYckqE7IVPwpb+SPzbCXL9Sgb4UqygC31DNQRnBKTiGqZr+keiYiIiIiIiIiI6BbksAI5Z3yGcuJyKiSntcLNL4o6SBHhSJXDkSrCcUaEIVUU/5wLk1f9OgY1wv11iCsVxoX56xDuV/xzRIAOwUYNVErfYZ7L2/3uxOtf/4xMtRawqzDt73+rkbDOYwrIUiPOygvMKgrWyta1y/Zqb68HIWAUGvhDBz+hg5/QwE8uDtOMshpGoYbeqXIHaTqHAlqnAlonioM0h4C6VJCmsDuhsDmgsDog2WzFo9AsVgirGbI1pzg8s1b89+KLs2Sp+pY+qFRQaDSQdDpIOi0UWh0knQ4Krba4TKspKSu1TqeFpNGWKtNCodNB0uogm4tw4V+vF48odVEooImuXx2t9W5+jeyViIiIiIiIiIiIiIhqnyXvShh3+TTkrNOwXzoFKfs01IVpkOD7C/oSALtQ4pwIwRkRjhQRjjMlYVyqCMdZEQoLtAAAk1aFMH8tIvx1uMNfhzb+WoT76UpCOC3C/HQI9dNCp1ZWyympA/fB2HAGBGRIUAB+Sly2+FX9/mk+RreVrmtxWqqlvRACalcQ5gTq2AGNo3jRORTwExqYhBZGoYbBqYJRVkHvVF4J0mQFtCX11a5RaQ4ZKrsMpa0kSLM5INnsgNUGYbUBVisAc8lync3HlWCt0pTKUkGZ1v2zu8wVkGm1xaGZVud+LF7no6y8fbnqqWog8nI4cHrqv2HWBUNvyUKDiWNrZHQdwMCOiIiIiIiIiIiIiOjWJQRQkAE56w8UXjwBy8VTcGb9AVVuCgwFZ2Bw5HhUVwAlMVuxQqF1B3FXQrnikXJZylCE+hvd01GG++nQyl+LXmWmqTRpry9qsDqtyLPmIc9WsljzkGvL9SjLteYiz5aHS0WXcDj7MILyBCIvC1yoIzB191RM3T210q+XynklMHOFaJqSEC3IIRDhuPLctRTfI00FQ0mYpnOWTO3okKB1BWkOAbVdhtIuQ2l3QmlzQLI5INmckMqducwJwA6g8LpeQwDlRK8AFAqPgKs4DCszqqzcEWelQjOt5kpoVjoo0+kgabTunxVaLSS1+rrP52aQFtkWO9sEQQhAkgBtZGME1tCxGNgREREREREREREREdWSjPN/wJJ+BBnnG6NuTJzXeiEE8s0WZJ8/hYL0k7BlnIKUcxq6vDPwM59FsD0NemGBAoBfyVLWJeHvnq7yjAjHGUQgX18PFv9o6PzDER6gd09R2bRUGBegV0OSyt7Fyze7bK8waCsbyJV+vNpINkkWCCgCgvKBOgUCo48IdPhdQEJxSHW0HpDlL0HnVBQHaa77pDmuTO9YPLVjcZAmXdNdf6rjjmgAJMk7PHONONNoPQMyj0CtnBFnpYIyryCtZDQa1JX/Pd5KZFnAYXPC6ZDhsMlw2mU47K5HZ7nPr5TJcNqccLi2dz864bDJsFkcuHyhyH08IYCtK46iftMgmOroqv18GNgREREREREREREREd1gQghs/+zfaPP7FDwhCTiXTse64CEwBzWBKjcVhsIzqGM9j3DHBUQhEzFS+RMSOoWECwhGqhyOi6pI5OjqwWy8DY7ABlAFN0CdoBCE+2sR669DO38tgo1aKBXeAY5DdiDflo88WzbOFOYi7/KVUM0dvJUK2kqHc2bHNUy9KASMFqBeARCcD0RadIgo0iC0UIE6BUBAngPGXBt0uRYo5PKn7mxyDrimiRtd4dn13PfMIyC7EpSVHn1WOpz7M4ZnTmdJAOYOvcoP0TzCspLnnmVXtvcO2EqFcDYZcjl/EzVJyEBuhpmBHRERERERERERERHRzcgpC+QUFCHnchbycrJRmJeForzLsBZchr3wMpzmXMCSC4UtH0pbPgIcWeioOICLKiXOqFWob3egV3YykF1mxyXZjhVqpCsikKWJQoHhNtj8o4E6DaANux2miDsQVicArUxaKBUCBfaCMkHbYWTZ8nA6Ow95F8ofBVdov/5pGf3UfvDX+iNIMiHSrEV4kRrBBQoEFQj459phyLVBd7kQ6uwCKLJyIFlLj1orRLlTQyoUUAUHQzIaYU9J8Vod+OST0DWK9ZymsfSIM63Gs0yng/QnCs+EEJCdwiv0Kh2ieQVjPkai+R6d5hmwlQ3SRC0EZ2UpVBJUKgWUGiVUKgVUGgWUagVUatej8irPvdfZrQ5sSj7iMdeopAACwvQ1cg4M7IiIiIiIiIiIiIio9uWlIST/MJDXAgiOvvHbCwHYCgBLHmDJhcOcg4KS4M1SkANrQQ6cRZchm3MBay6Utnyo7AXQOfOhlwthFEUIliwIruzxlMBakxFJIUGQJQkKIZBwKRttrXVQUKcJ8gPqwRIYAUdQOOQ6wbBqtci155UJ2n5FXv425F26UlZgK4Ao/25mlWJUG+Gv8UeANgD+Gv/iRVv8GKDyQ1CRAoF5MvxybTDkWqG9XAhVVh6krMtwZmTAnpEJOTe10sdTBARAHRYGVVgYVOHhUIWFQhUWBnV4eHFZWDhUwUGQVCrY09NxsnMXWNT+MOtDoTdnQmfPQ8jIEVBHRFzXeVcHIYTH6LCyI88cjuLRYb5GmHmOSis7haPvsKx0vev8tVcLpSss83hUXnl+1dDMu6y8wE2lVkBZcgyFjxGj1cHpENj6yVH3Pew6DmpcI6PrgFoO7BwOBxITE7FixQqkp6cjMjIS8fHxmDhxIhQKBYDiP+6kpCR8+OGHuHz5Mu6//37MmzcPzZo1q82mExEREREREREREVF12b8Mqm/GoJ2QIf4zE3h0LnDP4KtvJ0TxHHX7l8Hy9VRE2yNgObYI6o7xQEw7wJJbHMBZ8+AougxrQQ5sBa7RbnmQrLlQ2vOhcRRA5yyEArJ71yoAgSVLpZTKC8zQwqwwwqo0wa72g01tQo7OiFydDnlaDQo0Kpxx5uFT85HiFACALElICAmCUWWCWT4B2XEMuITi5RroVfryQzcfZf4af/hZJOguF0JkZsORcRGOcxmwZ2TAcTEDjozDcFy8CEdWFiDLHseylyxeL4lWC1V4eJkwLgzq8JLnJYtCV/kARB0RgcKRb2P3YUPxcCch4/6mRV5hnZCLg7Nyp2O0ycXhWenQy8eUjr4CtoqCNKddLqflN5ZX4FU6NCsnRFOpy1tXfojmUaZSQKqh4Ky2NG0XhchYf3y/biu69eqIOmGmGjtWrQZ2M2bMwMKFC/Hxxx+jWbNm2LdvH4YOHYqAgACMGTMGADBz5ky88847SE5ORqNGjTB16lR07doVx44dg5+fr9tnEhFd8fbbb2Pt2rU4evQo9Ho92rZtixkzZiAu7soNfCvzxQCr1Ypx48Zh1apVMJvN6NKlC+bPn4969erVxmkREREREREREd30HOnp0J86BUd6OtS33eZdQXYCmUeBk5uB/03GRaUCZ9Ra1Lc7EPH1i8D3k4tDMCEXB0RCBoQTEDKEkAHZCalkSNHhoi7YmvcBBBSQIKPjd/PR1DDb43CqksV4lXbbhRJ5MCBfGJAHAywKI6wqExxqf8gaP0DnD4U+EEq9H6wmPWw6Jaw6CVa1QKHShhynGZes2cgyZ+GS+RKyLdm4bEm/MuqtdLolSTBaAxBgCUWuLhOF2lwUOq9MCalT6jxDtVLhmjt081Wm8Ydaqb7yUpvNcGRkwH7xIhwXM4uDt4wU2DMuwpGRCUdGBiwZGTBbrQCKB2oJSQEhKUuW4p9lhRJCEwih1EARFAxFSCgUQcFQ1gmCFBgMRWAdSAF1oPAPgOQfCKHRQgjA4hSQnTJkZ/G0jbIsIF8WkC/JEL9dgLOkXJRe76oviyvbOWXYrA6cP2q6EpBKCuw+YsJvr22HkIXHaLVaJ6HiUWOlgjGVqkw4dtVRakofAVpxuUIl/Wmm+rwZmOpooQt2wlRHW6PHqdXAbufOnejduzd69uwJAIiJicGqVauwb98+AMUX0d9991288cYb6NevHwDg448/Rnh4OFauXImRI0fWWtuJ6NpdyDXj9KVCNAgxIjKgZub7ddm2bRtGjRqFVq1aweFw4I033kC3bt1w+PBhGI3FH88q88WAl19+Gd988w0+/fRTBAcH45VXXkGvXr3wyy+/QKlU1ug5EBERERERERHdarJXrsTFN6fiNiGQsmgRIpOmILDz3UDar8D5/UDafuDCQcBeBABY5WfCB+pAROQA6YHAc/YcDMi/XO7+XVGEU6hw1NwJW/Oed5cKKLAlbxR+zHumpEiGkIrjsuIgCoBCAiQFJKVrUUGpUkGhVkGhBiSFE1A4ISvssAs7bMIKq9MKa5EFlgIzLE4LLLIZslQIARmyVLyIkkWGDCEFwE/yg0mKRj1JBiQBvUYHg9oAo9YIjUqFrBQzGmfcDwkKCMg4HrIPXe9vjxBtCDSSFpKscAdWwi4gW2Q4SwVbTrsTTrMZRYVm5JkvIdV8Hk6LDbLVDqfNDtnmgNPhLM46JQVkd/hmgFDcASHFQtYqIeorIKJLwjlF8WOlOVFmJKC9bMENUZhjLXedpJAqnGKxMtMvlheiVTTqTKFkcEaVV6uBXfv27bFw4UIcP34cjRo1wsGDB/Hzzz/j3XffBQCcPn0a6enp6Natm3sblRkyqgAAIABJREFUrVaLBx98EDt27PAZ2FmtVlitV/5h5uXlAQDsdjvsdl+DcivPtX1l91PV+tW9fW25Vdtd0+x2e/GNP2UZsuz97Q4hhPvR1/qbjRACZruzytt9sf88kr45DFkUfy5KeLQp+t9Tt9Lb69XKKr3JrV+/3uP54sWLERERgb179+KBBx5wfzHg9ddfR58+fQAAS5cuRWRkJD755BOMHDkSubm5WLx4MT7++GN07twZ/8/ence3Vd/5/n8d7fIm71tiO5uTQEhCSCArJCEklBYKpEBLph3a0ikzUH43Q5c7wBQSyjJwfz/KXODS26EDASYUmLI2LSVsgRC2pA0Qsu+LLe+7ZcmSzu8P2bJky7GdxHYS3s/HQw9J53zPV18p8omttz7fL8BTTz1FSUkJb7zxBhdffHG/x3My6Ou9Fg6HMU2T9vZ2gsFg3Dm1ri7yi7LOqUPnVB33cNPrJkNlIO+17r+n6pw69E7VcQ83vW4yVHROPbV+xk7VcQ83vW4yVIb7nBr0eqn41a9oc6RH1xgr/+W/0vK4D2daEEtyiAqPwfYMK5uzcvkkyU3pliCPvh7GYkLYgP97STr3TcrHEvRgaU/DaE/D0u6BgAcC6WS15TG2LZ0x7W6cpiXBKAxCuLvW9DJj9xAJmWJ2mUCYUPwOoLMuz4qbJCDpmF6R3uXGjdjChOrzOLgmwEHKjqE3C+DuuHTcPcFLbRkWA4u149LjtgXDChaLJW67kaC90dE+cT9GzONYemxr9wf5+OX98eMyYMk/nEFKhgtrTLVaZ4BmsQ51aGYSNkOEg0P8sDIojuf/74EcY5idn9wOA9M0ue2227j//vuxWq2EQiHuuecebr31VgA2bNjA3LlzOXLkCIWFhdHjfvzjH3PgwAH+8pe/9OhzxYoVrFy5ssf21atXk5R0ok+nIv1ns9nIz8+nqKgIh8Mx3MM5br5AiNkPfjTkj/vhLbNwO469om3v3r1Mnz6dDz74gDPPPJP9+/czbdo01q1bx5QpU6Ltli1bhsfj4bHHHuO9997j8ssvZ9++faSnd81aPm/ePL7xjW9Ez1mni0AgwKFDh/B6vTz99NM899xzPdronCoiMnDPPvuszqkiIieIzqkiIifOYJxT07ZuIvSXw+yYsCy6xtjEHasp9H7Yo23YgPokyGiJWwIOE3j3LPA7YrYa6Vjs52G1n4dhjVmvLNQIltToWnCRDsI4Gh7Db2uk3QgDBqZhAaxEkixLZGzRayuREUQq0GzYsRp2rIYDa+ftjmsLNqzYMQwbFmxgWDAxIscbFkwi900MTNMAo+M2lsg4Om4HceIjq8drktq8H5evDks4iGGGOi5hLOGu292vTacd02kn7HRgupyYbifhJBcht5Ow20Uo2Y3psEXWFzPAMEwwiAZlGGCakUrEzn2GBTDMyMtqEA3PoOsL372xWCzRL90PRtuWQ3bqtjg7/s1MPGf6SBoZ6LXfvookToa2hmFgsVhO+7YAoVDvhSBD1fZo77VEbWPvD0RrayvLli2joaGBtLS0o7Yd1gq75557jmeeeYbVq1czadIkNm/ezPLlyyksLOS6666LtuteTWOaZq8VNrfeeiu33HJL9H5jYyNFRUUsWbKkzxejL+3t7axdu5bFixdjt9tPePsTffxwOVXHPdja2to4dOgQKSkpuBIsomqaJk1NTaSmpp4SZdK2wPB8PSQ1LZUkx7GdukzT5M4772TevHnMmjULgObmZgDGjBkTd44YMWIEBw4cIC0tjcbGRhwOB8XFxXH9FRQUUFdXd9znlqHW13utra0Nt9vNBRdcwPz583n00Uej+8rKypgyZYrOqUPoVB33cNPrJkNlIO+1RYsW6Zw6zE7VcQ83vW4yVHROPbV+xk7VcQ83vW4yVIb7nPqfG14h2BnWARgWtk9Yxt+K95Pk85LdCDkNkNUI9rBJZkvPPgxg4RYIWh1UZU/Fmz+TuvTx0T4toQA51Zsp8H5MRt0OyvNnsX3CtWBYwQwxccezFHq3HtP4h0qbM50Ns37V9ToBmCEmf/EfuPz1HW2c+NxuRpx1Fra8XKw5OXx++Aj7GhrwJbnxud34nc64sPLnP/8f0YKB1157jS2ffw5ticewfPny6LIxr7/+Ops2bep1vDfddFP0y+xvvfUWH33U+5f5f/zjH5OTkwPAe++9x/vvv99r2x/84AfRgp0PP/yQt99+u9e23/3udykpKQHg/bc/4sN3NxKy+aiqDUBtfNtrrrmG0tJSAD777DP++Mc/9trv0qVLOeOMMwDYtm0bL774Yq9tL730UqZOnQrArl27eP7553tte/HFFzNjxgwADhw4wDPPPNNr2wsvvJDZs2cDkZ/DJ554ote2559/PhdccAEAVVVV/Pa3v+217axZs1i0aBEA9fX1cT/v3U2fPp2vfe1rALS0tERnQ0xkypQpfP3rXwciBQD/63/9r17bTpw4kW9961vR+/fcc0+vbceOHct3vvOd6P0HHnig1yq14uJivve970Xv//rXv6a1tTVh24KCAn74wx9G7z/yyCM0NDQkbJudnR03w+NvfvMbiouLj+n/785ZIPtjWAO7n//85/zLv/xL9MWfPHkyBw4c4L777uO6664jPz/yLQmv10tBQUH0uMrKSvLy8hL26XQ6cTp7Lvxnt9tP2C9CA+3reB/7RI59KJ2q4x4soVAomswnSuM7v4HQPb0/WSU77Wy9a2BTQXob2rjowXWEY764YDHgzVvmk+/pX33+QKfEjHXTTTfxxRdfsH79+uhr3HlttVp7vO6d/1bd2yZqcyrp673W+c0fu92Oy+UiJSUlus/n8wE6pw6HU3Xcw02vmwyV/rzX7Ha7zqkniVN13MNNr5sMFZ1TTy2n6riHm143GSrDdU497Mol3+j2mYNhwZ30r9Sl+dhWGKbW4WT8hExad73J6Jo9nL9+PQFnZApNl6+aVncu+yddQotjDEGza7Yle+AI7rbt2AO78Nta2VXcTnuRh7mff0hm3bboFJwOfz0fnZWF3UjDFrZhNW10jijJncT06dMjd0yTTX/dRGurD6Nz3syYz66cTkckcOnY9vlnn0W/AG4QX51js9k5d8aMaAdfbvmSpqZuH9Z3HGKxWDh75Egmfrm6R9D45aQxlI0opM3lImyNPPcVK1ZEu3jv+ecp39p7GBn7b9fX52ixbfv6jMtmsw16W6v16DNrWa3WaFt3mo12Z+LA5Xj6HUhbm+3oEctg9WuxWAa9bV8//52fHwJHrYrs3m9fBtI2dgyD2bbz5+hYzosDaT+sgV1ra2uPH1ar1Rr9MHn06NHk5+ezdu1apk2bBkSS2nXr1nH//fcP+XhFpIthGAOudBuTk8J9Sydz24tbCJkmVsPg3qVnMSYnpe+Dj9PNN9/Mq6++ynvvvcfIkSOj2/vzxYD8/HwCgQB1dXVkZGTEtZkzZ86gj11ERERERERE5FTy9au/z8ZHDmOh67NfExMDg/Sgm/Qg4Ac2NmIY55FWtIAt3/wW1Q32SKWYaXZVjJngyXEzYVY+Y87JIjVrXo/Hq2it4P+76xJ+9Od6XP56Qgb8x9et/PSOZ8lLSlz4EbtkzaJAIGGbRG0XtLcfNZyIbZvZR1ujtpbmCxfFBY2u9kZmP/U6tvzE4wa48sorueKKK3rdHxsQXHbZZXzjG9/oV9uLL76YxYsX99o2Nuy58MILWbBgQb/ann/++cydO7dfbWfOnMm5557br7bTpk2jvLyciy++OGEoEhuQTZkyhUmTJvXab2zbiRMnctttt/Wr7dixY/vdtqSk5KhtY7OSgoKCfrfNzs7ud1uPx9PvtklJSf1ua7fbj9q2e3Dc2fbzzz9n7dq1/PSnP+217c9//vO4+8888wx5eXksXry4R9vly5f3eww33XRTr227++EPf8jatWv73f5YDWtgd9lll3HPPfdQXFzMpEmT+Nvf/saDDz4YLUs0DIPly5dz7733UlpaSmlpKffeey9JSUksW7ZsOIcuIsfo2+cWc8H4HPZXtzIqO4kCj3tQH880TW6++WZeeukl3n33XUaPHh23vz9fDJg+fTp2u521a9dyzTXXAFBeXs6WLVt44IEHBnX8IiIiIiIiIiKnGtOdzVuZ77KodhwWLIQJ81bmbv7pqss4w+Wicn8TlQcaqdzfSEtDgLryVsDRtYhdxwfr48/L46z5I8kfk3bUSrEiRxEX/NNd3DxmBbm1ISozrdx88QqK0ov6Nd7YkK0vA62+Pqr8fAruWkn5HXdGpsC0WCi4ayVJxUcf94AqdvqoqDqV21qtVqxWKw6Ho8/XpLPtQPo90W0tFkvce+2ll17is88+Y9GiRZx//vnR7du2beO5556Lq6ocSL8Af/vb33jllVei91NSUqJTOsYWJByNYRg9+t23bx+rVq3if/7P/xm3L1Hbo+lsO3XqVCZOnHjUY7vv+853vhP9d++rbX/G0B9DVRU/rIHdww8/zC9/+UtuvPFGKisrKSws5IYbbuCOO+6ItvnFL36Bz+fjxhtvpK6ujpkzZ/LGG2+Qmpo6jCMXkeNR4HEPelDX6aabbmL16tW88sorpKam4vV6gci3Sdxud7++GODxeLj++uv56U9/SlZWFpmZmfzsZz9j8uTJXHTRRUPyPEREREREREREThWjs5P53CxiT0Y1mZYWasPJtJrFTBmbSYHHTfGZWdG2LfV+tn5Qxiev7evRz5lzCykY6+nXYy4tXcp5uefxwtoXuHrx1Yz0jOz7oJNA+lVX4Zw5k/dfeIHzr74ad1H/QkY5PdhsNj744ANmzJiB231iPy91Op385Cc/AaC6uprXXnuNZ599ln/8x3/sMfOhaZqEw+F+h499CQaD/Qpfj2WKyaSkpGMd1klvWAO71NRUHnrooaMuXGgYBitWrOh3miwiEuuxxx4D6FGi/8QTT/D9738f6N8XA379619js9m45ppr8Pl8LFq0iCeffPKE/ScmIiIiIiIiInK6KPC4uW/pZG598QuaQqlYDLhv6VkJv8CdnO7kjDkFfPrHfcTOHmlYwJM7sAAjLymPMfYxvU6DebKy5efjGzsWW8fSLfLVMWbMGGpra3n//fdZsmRJr+22bt3KO++8Q21tLSkpKcycObNfS/V0fr6ZmprKggULePHFF6mtraWpqYlVq1bx3e9+l7feeouKigq+973vMWrUKD744AM2btxIc3MzWVlZXHDBBUyaNIm6ujpWrVoFEJ2ZbOrUqVx55ZU88cQT5ObmYrVa+eyzz8jNzeUHP/gBGzZsYPPmzdTV1eF2uxk/fjyLFy/G6XQCkUrA119/nVtvvRWAd955h+3btzNnzhzefvtt2traGDduHN/85jejxzzxxBPk5+dzySWXAJHPbadPn05tbS1bt27F5XJxwQUXRNae7HDw4EHWrFlDdXU1ubm5XHDBBTz33HPccMMNccskDbdhDexERAZbXwueQv++GOByuXj44Yd5+OGHT+DoREREREREREROT98+t5jZozN4/k/vcM3XF1Kc3fuMaSkZLhZ8dyLvPrM9unzdgr+bSEqGawhHLDL0DMNg0aJF/OEPf2DmzJl4PD0rSsvKynjhhRdYsGABkyZN4tChQ6xZswa32x1d4qc/OiveQqFQdNvatWtZsmQJGRkZuFwu3n77bbZt28all15KZmYmBw4c4MUXXyQ5OZni4mKuueYann/+eX7yk5/gdDrjquM+++wzZsyYwfXXXx/9TNYwDC655BLS09Opq6tjzZo1rF27lksvvbTXcdbV1bF9+3aWLVtGW1sbL7zwAuvXr2fRokW9HvPhhx+ycOFCzj//fLZu3cqaNWsoKSkhJycHv9/Ps88+S2lpKd/61rdoaGjg9ddf7/frNpQsfTcRERERERERERERERmYAo+LUo9Jgafv4O3MuYVcu/I8ss9r5dqV53Hm3MIhGKHI8DvjjDPIz8/n3XffTbj/ww8/ZPTo0cyfP5/s7GymTZvGeeedx4YNG/r9GA0NDWzYsIG0tDSysrqmpF24cCFjx44lMzMTm83Ghx9+yOWXX864cePIzMxk2rRpTJkyhY0bN2KxWKLTdiYnJ5OamorL1fWznZmZyZIlS8jOziYnJweA2bNnM3r0aDIyMhgzZgwXXnghX3755VHHapomV1xxBXl5eZSUlDBlyhT27t171GNKS0s577zzyMrKYt68eSQlJbF//34APv/8cwAuu+wycnNzKS0t7Vd14nBQhZ2IiIiIiIiIiIiIDLuUDCeurBApGc7hHorIkLroootYtWoVs2fP7rGvqqqKiRMnxm0rLi7mo48+IhwO91iPrpPf7+eee+4BoL29nYKCAr797W/HrS1XWNgVjFdVVREMBnnqqafi+gmFQv2aNjK2r0779u3j/fffp6qqCr/fTzgcJhgMEggEcDgcCftJT0+PTn8Jkek8W1pajvrYeXld0+AahkFKSkr0mJqaGvLy8uKqAUeMGNHn8xkOCuxERERERERERERERESGyahRoxg3bhxvvfUWZ599dp/t+7MMkMPh4IYbbogGWIkCstgQq7PPv/u7v4uufdcpNuTrTWxfAPX19fzXf/0XM2bMYOHChbjdbg4ePMirr74aNy1nd4kCyL6e79GOMU0TwzD6HP/JQIGdiIiIiIiIiIiIiIjIMLrooov4zW9+EzdlJUBOTg4HDx6M23bo0CGysrJ6ra6DSKVZ976OJicnB6vVSkNDA6NGjUrYxmq1Av0LDMvKygiHwyxZsiQ6zr6mwxwM2dnZfPHFFwSDwWjwWFZWNuTj6A+tYSciIiIiIiIiIiIiIjKM8vLymDx5Mp988knc9tmzZ7Nv3z7WrVtHdXU1mzdv5pNPPjnh67A5nU7mzJnD66+/zubNm6mtraW8vJxPPvmEzZs3A5HpKgF27txJS0sLfr+/1/4yMjIIh8N88skn1NbW8tlnn7Fx48YTOub+mDx5MqZp8tprr1FVVcXu3buj6/+dbJV3qrATEREREREREREREREZZhdeeGGPKrTCwkKuvvpq3nnnHdatW0dqaioLFy5k2rRpg/L4ycnJvP/++9TV1eFyuSgoKOD8888HIC0tjYULF/Lmm2/y8ssvM3XqVK688sqEfRUUFHDxxRezfv163nzzTUpKSrjooot46aWXTvi4j8blcnHttdeyZs0afvOb35Cbm8v8+fP5wx/+0K+pPofSyTUaERERERERERERERGR01yioCs9PZ1f/vKXPbafeeaZnHnmmf3ue9q0aUcN9EaPHs2KFSt6bDcMg1mzZjFr1qxej50/fz7z58+P2/aDH/wgYdvZs2cze/bsuG1Tp07tdZwLFy5k4cKFR+2j+2P98z//c4/H/ad/+qe4+8XFxXHbPv/8cywWCx6PJ+G4h4sCOxERERERERERERERETktbd68mYyMDNLS0vB6vaxdu5ZJkyZht9uHe2hxFNiJiIiIiIiIiIiIiIjIaam5uZl33nmH5uZmUlNTmTRpEhdeeOFwD6sHBXYiIiIiIiIiIiIiIiJyWpo3bx7z5s0b7mH0yTLcAxARGUzvvfcel112GYWFhRiGwcsvvxy33zRNVqxYQWFhIW63mwULFvRY2NXv93PzzTeTnZ1NcnIy3/zmNzl8+PBQPg0REREREREREREROY0psBORoddwBPa9F7keZC0tLUydOpVHHnkk4f4HHniABx98kEceeYRPP/2U/Px8Fi9eTFNTU7TN8uXLeemll/j973/P+vXraW5u5tJLLyUUCg36+EVERERERERERETk9KcpMUXk2JgmtLcO/LjNq+HPvwAzDIYFLnkAzl7W/+PtSWAY/W5+ySWXcMkllyTcZ5omDz30ELfffjtLly4FYNWqVeTl5bF69WpuuOEGGhoa+N3vfsfTTz/NRRddBMAzzzxDUVERb775JhdffHH/xy4iIiIiIiIiMhQay8hu2gqNZ0NWyXCPRkRE+kGBnYgcm/ZWuLfw+Poww/Cnn0Uu/XVbGTiSj+9xO+zbtw+v18uSJUui25xOJ/Pnz2fDhg3ccMMNbNq0ifb29rg2hYWFnHXWWWzYsEGBnYiIiIiIiIicXP76FLbX/gdzzTDmIw/AZf8O5/z9cI9KRET6oMBORL6yvF4vAHl5eXHb8/LyOHDgQLSNw+EgIyOjR5vO40VEREREREREhkWgBRrLoOFw5LpyG3z4CAYmAIYZhteWw9hF4BkxzIMVEZGjUWAnIsfGnhSpdhuIxjJ49LxIZV0nwwo3fQxp/azWsycN7DH7weg2xaZpmj22ddefNiIiIiIiIiIix6wzjGs8Ag1HOm53BHMNRyLb2+r77scMQe1eBXYiIic5BXYicmwMY+BTU2aXRqZheG155JdFwwqXPRTZPgzy8/OBSBVdQUFBdHtlZWW06i4/P59AIEBdXV1clV1lZSVz5swZ2gGLiIiIiIiIyOkh0Jo4gGs80lUx158wDmjBTbmZRVk4gzozmcusH2GJ+Y5x0LRQYy8kr/cuRETkJKDATkSG1jl/H5mGoXYvZI4Z1m93jR49mvz8fNauXcu0adMACAQCrFu3jvvvvx+A6dOnY7fbWbt2Lddccw0A5eXlbNmyhQceeGDYxi4iIiIiIiIiJ6loGBcTwkUr5Dru++r61VUrbsrJ5Egok3Izi3I6rs2u62a6ZiNy2y18EHyLe22/w2aECZoWbgtez5X+dAV2IiInOQV2IjL0PCOGLKhrbm5m9+7d0fv79u1j8+bNZGZmUlxczPLly7n33nspLS2ltLSUe++9l6SkJJYtWxYZqsfD9ddfz09/+lOysrLIzMzkZz/7GZMnT+aiiy4akucgIiIiIiIiIieJQQzjvGRSZmbhNbuum2LCuFSnjXyPi4J0N4UeF+d4XBR63OR7XBSmu8j3uGlqa2fuv4V5zz+FUZYK9ofzqDKy+efsE7/EiIiInFgK7ETktLZx40YWLlwYvX/LLbcAcN111/Hkk0/yi1/8Ap/Px4033khdXR0zZ87kjTfeIDU1NXrMr3/9a2w2G9dccw0+n49Fixbx5JNPYrVah/z5iIiIiIiIiMggafd1TUfZY7rKjvv9DON8uCgni8OhTLxmJuXEV8WVm1k04QYic1cmO6wUpLsp8Lgo8Lg429NxuyOcy/e4SHXZ+3zcFKeN+5ZO5tYXv8AbzsJiwH1Lz6LA4z6eV0ZERIaAAjsROa0tWLAA0zR73W8YBitWrGDFihW9tnG5XDz88MM8/PDDgzBCERERERERERl0nWFctCIudr24zsq42n515cOFlywOhzLipqmMrYxrJInOMC7JYe0I4iIh3NSOIC66Ld1FqtOGYRhHf+B++va5xcwencHzf3qHa76+kOLs1L4PEhGRYafATkRERERERERERE5dsWFcXIVczJSVgxTGuewWCjtCt/w0N5PTu4K5gnQXBWlu0twnLozrL4u9AWvSHiz2cwAFdiIipwIFdiIiIiIiIiIiInJyam/rCuJ6rBnXEcy11vSrqzaceMniUMc0lWVEArjYaSpjwzinzUJhupv8tEj4NqmjIq6wI5wrTHfhcduHPIzry4u7XmTlhpWECfPky09y55w7WVq6dLiHJSIifVBgJyIiIiIiIiIiIkOvvQ2aynoGcLFTVg4wjDsczqA83FUZF7tuXCPJdIZxDpslul5cgcfNmZ3TVHaEcwUeNxlJJ18YB2CaJk3tTVS3VlPti1yqfFXU+Go41HSINw++GW0bJszKD1cyp3AO+cn5wzhqERHpiwI7ERERERERERERObGC/p5rxHWfsrK1ul9d+WPDODOLMjMTb7fruDDOaiHf4yLf46LQ4+KM2PXiOkK6zGTHSRfGtYfaqWmriQvhqn3V1PhqqGqtorqtOhrSBcKBfvcbNsMcajqkwE5E5CSnwE5ERERERERERET6L+jve824gYRxRhZHQhmUdauI67xuiAnj7FaDvDQXhR43+R4XE9K7bneuJZeZ5MBiOTnCONM0aQw0UuOr6RnCddzuvNT76wfUd6o9leykbLLd2WS7sslOysZpdfK7L36HiRltZzEsFKUWneinJiIiJ5gCOxEREREREREREYnoNYyLmbKypapfXflxUmFkcjiUSbmZSZkZWTMu9jo2jLNZImFcQcf0lPM7quSilXHpLrKTnSdFGBdbDRetfvNVx01T2XkZSDWczbCR5c6KhHAxlxx3DtnubLLcWeQk5ZDlysJlcyXsoyi1iJUfriRshrEYFu6cfaeq60RETgEK7ERERERERERERL4KomFct2q4YwjjAjj6rIyrJ4XOMM5qMchLdUbWifO4mBcXxLkp9LjISnFiHcYwLrYarnv1W/fLgKvhHKlHD+E6bnucHiyG5biex9LSpZyXex4vrH2BqxdfzUjPyOPqT0REhoYCOxERERERERERkVNd0A9N5T0DuNj14wYQxlUYWRwOZVDWEcB1r4yLDeMsBl2VcR43czvXj4tZOy4ndfjCuM5quKrWjhAuZi24Kl9VdLrK46mGy3HnRKvfsl0doVzHdJVHq4YbLHlJeYyxjyEvKW9IH1dERI6dAjsREREREREREZGTWTAATWU9A7jYKStbKvvVVQAHlR1h3BEzE2+Cyrg6UukM4wwDclOdFHjcFKa7mJUWue6cqrIw3UVOihOb9fiqwgaqsxqutwq4ziCuyldFg79hQH13VsNFQ7iO6rfulxNRDSciItJJgZ2IiIiIiIiIiMhQaCwju2krNJ4NWSWRbcFApDKux5pxMVNW9juMs1NpZHMklMHhfoZxOSkd01SmuZiZ3lUlFwnl3OSmOrEPYRjXHmpPGLx1D+GqfdW0h9v73W9nNVz3teCyXV2VcJ0Xp9U5iM9QREQkMQV2InJaW7FiBStXrozblpeXh9frBSLfyFu5ciW//e1vqaurY+bMmTz66KNMmjRpOIYrIiIiIiIipxvThCbErdScAAAgAElEQVQvfPDv2D7+DXMxMR/+N/AUQ8gPzZWA2Wc3AexUGVkcDmdyJJwZF8J5zSzKuoVxADmpzo4AzsV5MevFdW7LTXXhsA1+GNe9Gq57CFft65iisq36mKrhEq0F132tuDRnmqrhRETkpKbATkSGnLfFy8HGgxSnFZOfnD/ojzdp0iTefPPN6H2r1Rq9/cADD/Dggw/y5JNPMn78eO6++24WL17Mjh07SE1NHfSxiYiIiIiIyGkk6IeqHVCxBbxboOILqPgSWmuArijNAGg4GD2sM4w7Es7kcDgzbr24zlCutlsYl53ioMDjJt/jYkZcEBe5zksb/DAuEAr0CN5iK+BiLwOqhrPYImFbt7XgYqvhOqerVDWciIicLhTYicgxMU0TX9A34ONe3fMq9318H2HCWLBw68xb+ebYb/b7eLfNjWEMbJFqm81Gfn7PYNA0TR566CFuv/12li5dCsCqVavIy8tj9erV3HDDDQN6HBEREREREfkKaaqIBHPRcG4LVO+EcLBH0xAG1gRVdP8SuJ43wuf2COOykh3RNeLO8bgoSHdR2BHOFXrc5HmcOG3WHv2dCLHVcHEhXGsV1W0dlXC+Y6uGS3OkJVwLLrYSLtudrWo4ERH5SlJgJyLHxBf0MXP1zOPqI0yYez6+h3s+vqffx3y87GOS7EkDepxdu3ZRWFiI0+lk5syZ3HvvvYwZM4Z9+/bh9XpZsmRJtK3T6WT+/Pls2LBBgZ2IiIiIiIhE1pir3hmplKv4oiuca6lK2LzBTGabWcy2cDFbzRK2h4tpMJN4x/lTrEZXaBc0LYTGXsT1Y8bHVcble1y47Cc+jOushktU/XbCquGS4sO37mvGqRpORESkdwrsROS0NnPmTJ566inGjx9PRUUFd999N3PmzOHLL7+MrmOXl5cXd0xeXh4HDhwYjuGKiIiIiIjIcGqpBm/HNJYVWzC9X0DVDowEAVbYNNhn5neEcyVsM4vZHi6mjCzcdhujc5IZm5vChdnJZCbbuW3Nj7jH9jtsRpigaeFfgz/ilqsWUuBxH/NwO6vhotVvvvgKuM7bVb4qGgONA+q7sxquM3iLC+GScqLTVXqcngHPhCMiIiI9KbATkWPitrn5eNnHAzqmorWCK16+gjDh6DaLYeHly18mLynvKEfGP+5AXHLJJdHbkydPZvbs2YwdO5ZVq1Yxa9YsgB5/WJimqT82RERERERETmehINTsilbLBco+B+8WHL7KuGadfxk2mm62d1TNbTNL2BYuZqc5kgxPOmNzUxiTncz8nBR+mJPCmJxk8tNcWCzxf1c+Z/9/mPfqaHIce6kKjOGfr7is17AuEAr0Wv1W5auKq5QLJpiCszed1XDdQ7jOCrjO29nubBxWx4BeUhERETk+CuxE5JgYhjHgqSlHe0Zz55w7WfnhSsJmGIth4c7ZdzLaM3qQRtlTcnIykydPZteuXVxxxRUAeL1eCgoKom0qKyt7VN2JiIiIiIjIKaq1Fiq2ECz7gtZDmzG9X5LcsAubGYg2iY2m9ofz4qrm9tlG48oexZicVMbkJDM3J4Xv5SQzOjuZJEf/P1qzp2+kddz/ZT8mBgZbA5U8uWV0XAh3PNVwiYK32Gq4nKQc0hxp+oKqiIjISUqBnYgMqaWlS5lTOIdDTYcoSi0iPzl/SB/f7/ezbds2zj//fEaPHk1+fj5r165l2rRpAAQCAdatW8f9998/pOMSERERERGR4xQOYdbspvnAZpoObAbvF6Q07CAtEKmaswFpMc2bTRfbzWK2h4vYZpZQlVxKOOdMRublMDYnmZk5KVzbUS030JArGA5yoPEAO2p3sKNuB59Xf85G78bofhOTF3e/eNQ+7BZ7tNqte/Vb94uq4URERE59CuxEZMjlJ+cPWVD3s5/9jMsuu4zi4mIqKyu5++67aWxs5LrrrsMwDJYvX869995LaWkppaWl3HvvvSQlJbFs2bIhGZ+IiIiIiIgMXKC5jopdG6PBXGr9DnLb9uIkQCqQ2q39wXAO28wS9lhKqE+dQDB3EumFpYzJTeWc7BS+lZ2M22E9prE0BhrZUbuDnXU7owHdnvo9+EP+Po+dVTCLCRkTIsFbUkcAp2o4ERGRryQFdiJyWjt8+DDXXnst1dXV5OTkMGvWLD766CNKSkoA+MUvfoHP5+PGG2+krq6OmTNn8sYbb5Ca2v3POxERERERERlKpmlS3dTGkb1f0nxgM6b3C1Lqd1DQtpt8s4qiBMe0mk52mEUctI+hPm08odxJJI2cQnFBPlNzUliS5jzmECxshjnUdCgayu2s3cmOuh2Ut5QnbO+2uRmfMZ4JGRMoSC7gf//tf2NiRvdbDAu/mvurIZ95RkRERE5OCuxE5LT2+9///qj7DcNgxYoVrFixYmgGJCIiIiIiInH8wRAHalo5UOal6cBmwt4tpHYEc+PMg5xtJK5UKzOzOeQcQ0PqREI5Z+Iumkr+6DM4IyeNafZjq5br1NreGlcxt6NuB7vqduEL+hK2L0wuZHxmJJybkDmBCRkTGJk6EothibbJdGf2WNNdYZ2IiIh0UmAnIiIiIiIiIiKDyjRNqpr97K1qYU9lI3WHd0HFFyTX76CwbQ9nGAdYbKnqeaABfhwccYyiPnVCpGKuaCq5486hICePwuOcMtI0Tcpbyruq5jpCuoNNBxO2d1gcjMsYFxfMjc8cT5ojLWH7WEtLl3Je7nm8sPYFrl58NSM9I49r7CIiInJ6UWAnIiIiIiIiIiIDUt7Qxq4Gg/KGNoqz7dHtbe2Rark9Vc3srWrmcEUV4YqtpNRtY3RoP2dYDnK5cZAUo62rs5hiuHpbTmQqy5xJuIvOJmvsOThzSxljPf6PsNqCbeyp3xOpmIsJ6JoCTQnb57hzuqrmOgK6krQSbJZjH0teUh5j7GPIS8o75j5ERETk9KTATkRERERERERE+u25Tw/y7y++S4nh5Q9b6xk7bgI2C7RU7iOjaQcTOchEy0G+YRygxKjEYphgEPcpVNCw05g6jmDHVJYpxWdj5E8mPSmT9OMcn2maVPmqeqw1t79xP2Ez3KO9zWJjjGdMNJQbnzGeCZkTyHRlHudIegp6vbj37CHo9WIvSrQKn4iIiHxVKbATEREREREREZF++XhvDZte/t+873gcq2ESNmH/wXyyjUbSjFaw9zymzZVDKOdMnCOnYiuYAvlnYcsaR6Y1QeMBag+1s7dhb3Qqy+1129lZu5M6f13C9hnOjB5rzY3xjMF+AsbSl/r//m/K77iTonCY/Y//joK7VpJ+1VWD/rjy1aRwWETk1KPATkRERERERESGXW9TLMrwM02Tj/bW8rv392Df8Uf+j+M/6Fw6zmLAGMMLQNhiJ5w1HmvBWRj5kyHvLMifjCs5+4SMo66tLjqdZWdAt6dhD8FwsEdbi2FhVNqo6BpznQFdjjsH4zjXvRsI0zQJlpfT/PHHeH95B5hmZEc4TPkv76B5/QdY3O7Its5xxQ4vZqxd4zYS7o+/fbTje+mjr74GPIaez8dI2HYong8998f20Vdfcf3Gbjq+55P4+F76GMDzaf3b32h87Y8UmabCYRGRU4gCOxEREREREREZNsFQmMfX7+P+17djmlb+z7b3uG/pZL59bvFwD+0rLxAMs+aLMv7zvd2UVLzJzbY1THXuTdi2/qIHSZ/1PSw2x3E/bigc4kDjgfi15mp3UumrTNg+1Z5KaUZptGJuQuYExqWPw2VzHfdYBiJYV4d/5y78O3fi37Uregk3Nyc+wDRpev31IR2jfAWFw5TfcSfJ8+Zhz88f7tGIiMhRKLATERERERERkUHTGghSVu/jcJ2Psvo2jtS3Rq7rfByp91He4CNsdrUPm3Dbi1u4YHwOBR738A38K6y+NcDqTw7y/AfbWNj6Fx6z/ZmRjmoAwhYnRtgfV+ATNiykT/4aHENY1xRoYmfdTrbXbo9Wze2u340/5E/Yvii1qEfVXGFy4ZBWzYVbWvDv2RMJ5DrCubaduwhVVyc+wGbDMXIkgf3747cbBpn/8COsqanQ+TNgxvwwxN4m8Xaz83bccSRsm6g/s7f9ifoYyHhim/T6GIn763pOCcbQ6+3exnBsz6nPPgbwnBK+Jv3qo4/XNbZtzP5gTQ2+TZuIEw4TOHBQgZ2IyElOgZ2IiIiIiIiIHBPTNKlpCXCkzkdZfSSAO1Lvi4ZxZfU+6lrb+9VXPjWMtnjZF87Ha2axv7pVgd0Q21fdwhMf7OPdjZ/zHfPPvGJ9E4+9FYCwOwvLzB9jOfdHsONPmK8txzBDmIYVy2UPgWfEUfsOm2GONB2JVM3FTGt5pPlIwvZumztSNZfRVTVXmlFKsj35hD/v3pjt7fj37esI5roq5toPHer1GPvIkTjHj8dZWhq5jC/FOWoUhsMRXcOOcBgsFk1TKIOi3etl94WLIu+zThYLjhJVLYuInOwU2ImIiIiIiIhIQoFgGG9DWzSIK+sWxh2p9+EPhvvsJ9VlY0S6O3LJcFPYcbsw3Y3darD6sbu5x/Y4VsMkZBrcHvwHRmVfOATPUEzT5JN9tTy+fh8Ht2/kR5Y1/Kv1AxxGKLI/cyzGnJ9gmXot2DsC1HP+niO5k/jLO09z8cLvMXLk9Lg+W9tb2VW/K26tuZ11O2kNtiYcQ0FyQY+quaLUIiyGZVCfeyczHKb9yJGuYK5zSsv9+6E9ceBszc7GWToOV2c4N348zrFjsST3HiimX3UVzpkzef+FFzj/6qtxFxUN0jOSrzJ7fj4Fd63sEQ6ruk5E5OSnwE5ERERERETkK6qxrT0uhOusjusM4yqb/PEzvCVgGJCX6qIw3cWIjCQK012MjAnmCtPdpLnskcahILRWQ3MltOyDuiqo2cVk++MYHfO8WQ2Tex2PY2E5cPSqLTl27aEwf/qinMff20uqdwM/tq5hgeOz6H6zeDbGnJsxxl8Clvjg7MVdL7Jyw0rChPn3t97m2onXkunKjKw1V7eTg40HMen5xnFYHIxNH8vEzIlMyJzA+IzxjM8Yj8fpGfTnC5FwMlRTEzON5U78u3bj370bszVxmGhJTu4K5GKq5myZmcc0Blt+Pr6xY7EpPJFBlH7VVQTPOIf1L73JvCsvIn3SmOEekoiI9IMCOxE5rd133328+OKLbN++HbfbzZw5c7j//vuZMGFCtM33v/99Vq1aFXfczJkz+eijj4Z6uCIiIiIiJ0w4bFLV7OdwXXx1XOzUlU1twT77cdosXZVxnsh1Z3XcyAw3eclWHP5aaKmE5qqO60rYX9l1u6Uqct1aAwmCnO6rj1nMMNTu7XOaRRm4htZ2nv30IE+v382Mlnf5N9saJjkOAGAaFowzLoPZN2MUndvj2EAowLrD61ixYUU0kDMxWb19dY+22e7s+Kq5jAmM8ozCZhmaj6JCzc1x01h2hnShurqE7Q27HcfYsV3TWJaW4iotxVY4tOvjiZwIWz8o491n9mOa43j+kf0s+K6LM+cWDvewRESkDwrsRGTItXu9BPYfwDGqZNCnZFi3bh033XQT5557LsFgkNtvv50lS5awdetWkmOmKvna177GE088Eb3vcAx8sXQRERERkaHU1h6Khm9dVXJtHKlvpay+jfIGH+2hPsrjgIwke48wbmSajWJXKwW2JtJDdRgth7uCt7pKOBwTzrXWDGzghgWSsiAlD5JzwJEC2/9IXJBnWCFTFSEn0v6O9en+tGknl4fe5AXbnyl01AJg2pMwpn0XY9Y/xb3uvqCPz6o+Y1PFJjZ6N/J51ecEwoGE/c8qmMXcwrnRgC7LnTUkzyscCBDYu7drGsudu2jbtZNgWXniAwwDR3FxNJTrrJxzlJRg2PQxmZxcTNOk3R8i4Avi9wUJtHZctwUJ+GK2x1xamwJU7m+K6QPe/a/tFJ+ZSUqGaxifjYiI9EW/iYjIMTFNE9PnG/Bx9S+/TMXd90TnUc/719tJv+KKfh9vuN0D+nbj66+/Hnf/iSeeIDc3l02bNnHBBRdEtzudTvI1JYmIiIiInCRM06S+tT3hNJWd19XNiYOTWFaLQX6aixEZboo9NsYl+RjlamGEvYlcSwMZZj0OX01XJdyBSthaCb7EVUi9MiyR8C05F1JirlPyum3LjYR1Fmv88X99CvO15RhmCNOwYlz2kKrrTgDTNPl0fx2Pv7+XLdu2cp31dd6yvk2aPfK3nJmcizHzxxgzroekTJoDzWw+sp6N3o1sqtjElpotBMPxVZjpznTq/fVx2yyGhV/N/RX5yYP3N5UZCtF+6BBt0Wq53fh37iRw4ACEQgmPseXlxUxj2TGl5dgxWNzuQRunSCczHAnbYgO1vsK2yP3Ivki7YJ/TEvdvLNBQ6VNgJyJyklNgJyLHxPT52HHO9L4bHk04TMVdv6Lirl/1+5AJf92EkZR0zA/Z0NAAQGa39QbeffddcnNzSU9PZ/78+dxzzz3k5uYe8+OIiIiIiBxNMBTG29hGWUxF3OFuoVxrIHEIESvdEWaSx8/4ZB+j3S2MtDeTb20kiwbSgrW4AjUYnVVx5fV99hfHsEZCuGjYlhcfvCXndFznQlJmzxBuIM75e4Il8/n4z88y85JrsWeVHHtfEl2f7nfr9xE88hk/sv2JRx0fYjci7ykzewLGnJ/QOOFr/LXmSzZ9+Z9srNjIttpthM1wXF95SXnMyJ/BjLzIpSSthJd2v8TKD1cSNsNYDAt3zr7zhIV1pmkSrKyMTGfZWTW3axf+PXsw29oSHmNJS+uqmCstxTV+PM5x47Cmp5+QMclXT69hW4JgzR8TrsXtawsmmgH4mFisBg63DYfbhtNtw+G24nB13rbF7QuHTNb9fkd80bIFPLkKqkVETnYK7ETkK8M0TW655RbmzZvHWWedFd1+ySWXcPXVV1NSUsK+ffv45S9/yYUXXsimTZtwOp3DOGIREREROVW1+IOU1fs4HDddZddtb2Mb4V4+yHUSIJsGSo0Gxia1MsbdSokzEsRlGw14QvUkt9fiaKvG8DdAE5FLf1hsHZVwHdVv3YO32Ko4dwZYLCfqJelbWiE1qWdAmtZZOlYNvnZ+/8lBnvxgH6XNn/Bz6xrOd26J7q8dNYdNEy5ko9HOpsOvsvOL/ze6Fl2nkSkjmZE/g+l505mRN4MRKSN6zHKytHQp5+WexwtrX+DqxVcz0jPymMYbamiIBnJt0XBuN+GOL1p2ZzidOMeO7aqWGx+pnLPl5mqdOYkywyaBjmkk+6piO9nCNkfn/pj7TrcNq90yoPe4xWbw7jPbMU0wDFjwdxNVXScicgpQYCcix8Rwu5nw100DOqa9ooK937g0Mh1mJ4uFMWv+iD0vr9+Pe6x+8pOf8Pnnn7N+/fq47d/+9rejt8866yxmzJhBSUkJa9asYenSpcf8eCIiIiJyejJNk+rmQLe142KmrmzwUd/aHneMkwA5RgPZNDDJqGe+pYE8SyPFzhZG2JrIsTSQEa4nOViLI9jcdWAIaO649MZiTxy8dVbCRbflgit9aEM4GRIHa1r5zw/28dLGfVwUfJ8nbGuY6DhEpdXKn9wpbCqYwEannb0th2HnU3HHjvaMjoZz0/Om97tSLi8pjzH2MeQl9f23XLitDf/uPV3Vch3hXLCiIvEBFguOUaO6QrmOqjl7URGG9TgqOeWk17+wLYjfF0q4PeALEvCHBj9sS0oQtLkSh24DDdtOhDPnFlJQmsYbf3yXJZcuICM3ZUgfX0REjo0COxE5JoZhDHhqSufo0RTctZLyO+6MrmFXcNdKnKNHD9Iou9x88828+uqrvPfee4wcefRvfxYUFFBSUsKuXbsGfVwiIiIicvIJBMOUN3QFcLHrxkWmsPQRCIZx00a20UAODZFro5EzOm/b68mzNpJnaSTTbMBttiZ+sGDHpTuro3/rwSXnRCrhVF30lWOaJpsO1PH4+/vYsHUPyyxv8ZTrDQ6k+XnW5WSjawQH7R3hVrAq+j4rzSiNhnPT86aT7c4+pscPer249+wh6PViLyqKjCkYJHDwYCSQ29kVzgUOHYr/4mYMW2FB1zSWHVNaOsaMwaLZTk45Ztgk0NZtHbbYMK1tiMM2mxEJ0FzdwzXrSR22nSgpGU5cWSFSMvSzJCJyqlBgJyJDKv2qq0ieN4/AgYM4Soqx5w/eouQQ+SP25ptv5qWXXuLdd99ldD/CwZqaGg4dOkRBQcGgjk1EREREhkeDr73HNJWdU1fW1tZCSxVZNEQq4owGcox6ptDAhUZkSspsSwPZzgZSjMTracWJzSiszphKuKOsB5eSCy6PQjhJKBgK8+ctXv5j/V6qKj5lVsrrXDxiD2+77fyXLQXoqqSxGBYmZEyIrkF3Tu45pLuOf123uhf+G++dd1AUNtn/H4/jmjIF0+8nsGcPZnt7wmOs6ekxU1l2hnPjsKamHvd45PiFwybt/QnbWruFbm1d7drb+l53s7+OKWxLig/dbHZVY4qIyKlFgZ2IDDl7fv6gB3WdbrrpJlavXs0rr7xCamoqXq8XAI/Hg9vtprm5mRUrVvCtb32LgoIC9u/fz2233UZ2djZXXnnlkIxRRERERE6cUNiksqktEsLV+Sir81FVW0NrbTn+ei80V5AcrItOT5lvNHBWx+0co4Ekww8DKUawubpNPdnLenApOeBMUwh3FBWtFext30tFa8Uxr4l2OmvwBXjsgw38Yet7WI2/YknaR/PYMG8CEFk6wIaFM7MnMb0joJuWO41Ux7EHYqZpEqysxL9rd6Rabvcu2rZuxb9te2wj2j77LHrXcLujYVxs5Zw1O/uUrVQ6kZrr/LTVWGmu85ORaz8hfYbDZleFWoIqtp7TSg5t2BY3faSrl9DNrbBNREREgZ2InNYee+wxABYsWBC3/YknnuD73/8+VquVL774gqeeeor6+noKCgpYuHAhzz33HKn6pqeIiIjISccXCFFW34q3qor6isM01ZbRVu8l1FiBtbUKp7+WLOrJMRo4hwaWGA24jUBXBwbQx2fkps0NKbkYfa0Hl5wDzlSFcCfAi7teZOWGlYQJ8+TLT3LnnDtZWvrVXk86bIbZVbeLtXs38Med6znc9iWGtQU8XW3spslkw82MkeczfeJVnJ17Nkn2gS1dAJFgLlRdjX/37kg4t7szoNtNuKmpX31kL/8feL7xDewjRmBoncSEtn5QxrvPbMc0k3j2009Y8N2JTJxd0O+wzZ8odPMFafefuLDNarPETQnpcCtsExERGSrDGtiNGjWKAwcO9Nh+44038uijj2KaJitXruS3v/0tdXV1zJw5k0cffZRJkyYNw2hF5FRkmkef/N7tdvOXv/xliEYjIiIiIr0yTcy2ehqqy6nxHqax5gi+Oi+hRi9GcyV2fzXJgVrSzXpG0MBYI/G0e/TyOXG71U3QnQ3JuTg8+VhTc3udltJwpCiEG2St7a14W714m71sr93OQ399CLNj4aowYVZ+uJI5hXPITx6amTmGU2dl4ZHmIzSHmtno3cjGio186t1Ea7A52s6wgiscZqo/wHR/gBkFs5g85+e4Rs4Y0OMF6+oi68vtjgRygY6ALlRfn/gAqxVHSQnOceNwjhuHLScb712/gti/tSwW0q+4YshmUjkVhNrDNNW20Vjjo6mmjeojzWx590h0v2nCO09v552ntx+ll4EZcNjWOYWkq2ub1a6wVUREZLgMa2D36aefEgp1fQtoy5YtLF68mKuvvhqABx54gAcffJAnn3yS8ePHc/fdd7N48WJ27NihyhcREREREZGh0FhGdtNWaDwbskoGdqxpQls9NFdBSyXBxgqaqo/QWldOe0MFZnMlNl817kANaaE6HLSTDhx1ha2YHM1nuGm1ZxJwZWMm52Lz5OFOzyc5sxBLam5cVZzdkdxXYZ2cIGEzTI2vhvKWcspayvA2eylvKae8pRxvS+R2vb+XcCimj0NNh07rwK62rZbHP3+cZ7Y9g4nJf776nz3a2MIWzmnzM7uthRltbZxpOnHM+D7M/EfoY9rQUENDV8VcR7Wcf/duQjU1iQ8wDOzFRTjHdUxn2XHtGD0ai8MR39Rup/yOOyEcBouFgrtWfuXCulAwEsg11UQujTU+Gqs77/toaQj03UmMRGFbj9At0RpuCttEREROG8Ma2OXk5MTd/7d/+zfGjh3L/PnzMU2Thx56iNtvv52lSyPTYKxatYq8vDxWr17NDTfckLBPv9+P3++P3m9sbASgvb2d9l4WPu6vzuP7289A25/o44fLqTruwdbe3o5pmoTDYcLhcI/9nZVgnW1EBktf77VwOIxpmrS3txMMBuPOqXV1dYDOqUPpVB33cNPrJkNlIO+17r+n6pw69E7VcQ8nY/Mz2P50C3PNMOYjDxD8+oOYU/8uEsK1VGE0V0SuW6qgpYpgYwWBhgrCzZXYWqtwBmqxmV2vtw3I6Lj0psl0U2ek02TLxO/MJJSUgzUlF2d6HsmZhWTkjMCdmY+RkovNnkRagj5CHZc4+nc/YXxBXzR887Z6e163egmGg332k2JPIT85nwxnBp9WfBq3z2JYKHAX9PrzejKdU4O1B8hu2kqwdhJk9gy1w2aYI81H2Fm3k+1129lRt4MddTuo8lX17MwEW0sxc30+fuDfztT2FmyAmVpIeN5PCZ/9PdpdaZ0DjfTf3Exgz55ItdzuPQT2RC6hyspex2wbMQLHuLE4xkaq5hzjxmIfPRqLy9WjbQgIdXstki+/nBHTp/PRSy8x68orcY8cedqdW8OhMM11fppq/DTVttFc20ZjjZ/mmjaaatsigdzRJ3TB5rCQmukiNcuFM9nGrk/i/00MA678xdlk5CUfd9gWJkS4/cRNjSmnPv2eemqdk07VcQ83vW4yVI7nvTaQYwyzr/nihkggEKCwsJBbbrmF2267jb179zJ27Fj++te/Mm3atGi7yy+/nPT0dFatWpWwnxUrVrBy5coe21evXk1S0sDncfApw/EAACAASURBVBc5UWw2G/n5+RQVFeHo9u1EkZNJIBDg0KFDeL1enn76aZ577rkebXROFREZuGeffVbnVDmlpLUeYMGOOzBiPpE2gTAWrAzsC2aNZhJVpodqPNSYaTRbPbRaPfhtHkKONHClYXV5cCalkepyYFORyLAJm2GazWYawg3Uh+upD9dHbzeYkWuf6euzHwsWUo1U0i3peCyehNcuoysc2ujfyCu+VzAxMTC43H05M5y9T/V4spxTi2vWkX9kFYfsVoraQxwe8T02eiZQHirHG/JSFirDG/Lix993Zx3+o6ySWf42AOrdxezJ/TpHMs6D9jCOigqcFRU4Kipxer04KiqwNzT02ld7ejqBvDz8eXkE8nIj17m5mE7ncT/3U50ZhpDfINhqIeQzCPoshHwWgq0GIZ+FUJtBXElvIhYTmzuMLcnE6g5jc3deh7G6TSwOM2523ZZDduq2ODv6Nck4y09ykT5kluF3spxTRUROR62trSxbtoyGhgbS0hJ93bDLSRPYPf/88yxbtoyDBw9SWFjIhg0bmDt3LkeOHKGwsDDa7sc//jEHDhzodc2pRBV2RUVFVFdX9/li9KW9vZ21a9eyePFi7Pa+J1MZaPsTffxwOVXHPdja2to4dOgQo0aNwpXgW4umadLU1ERqaiqG1suQQdTXe62trY39+/dTVFSEYRhx59SysjKmTJmic+oQOlXHPdz0uslQGch7rfvvqTqnDr1TddxDxgxjlG3G2LMWc9ebWL1/O+pH1Q1mEtUdIVyV6aHKTKfa9NBiz4DkXOxpuTgzCvBkFZCX6fn/2bvz+Kjqe//jrzNbZjKTPZlMFkJYAggoUtlFFhUoLnWp1Lq0XrUu7W1/1dvb1q6IV+1if63eX3tv647VWrUudWlRFFAUkGDZCTtk3xOSTCaznvP740wmM8lkAUkI8Hk+HnlkZvI9Z86EScjM+3w+H3JTbeSmWMmwWzAY5O/dU6Vzdlx1e3VXVVxUhVxtR+2Aq+Ny7Dm4El247K6Yy65EF5m2TEyG42vqU9FSwRvr3uDqBVeT30+7x2HxO7W1ijefncOKjDQ0RQFNwwCocf7GNmkGskIOUvwpmD3JGNrTCYXs7B61irQ2jZxmjeo0hWNJsOpIFSn2mXhT5uFrMeoVcwcPEays7HkMYUanE8vYsVjGjCFh7BgsY/QPg8Pxub4XfRnuv1NVVcPT4o+0rGxr8tLW5KOt0Yu70Yv7mA+tn3MPjCYFR7hCLik9gaR0K46MBJIzrDjSrdiSzMf9+v1YvZs1qz7h4i9eSGrW4P37CCF/pw7P3029OV2P+1ST75sYKp/nudba2kpmZuaAArtT2hIz2lNPPcXSpUtjwjmgxx8+mqb1+cdQQkICCXHOFDObzSfth/Z49/V57/tkHvtQOl2Pe7CEQiEURcFgMGAw9DxluLM1YecaIQZLf881g8GAoiiYzWasViuOqBf5HR362dTyO3Xona7HfarJ900MlYE818xms/xOHSZO1+MeFJ4mOPgBvr3vohx8H7O/OebLmkZMdUhIU/g3w0MEnZNwpqWQl2ojN9VGXpqNceHLjoRh8zLzrBNSQzR0NMTMiqtyV0UuV7dX0+pv7Xc/RsVIdmK2HsQ5csix6x+RYM7uIsly8ufK56fkM9o8mvyU/NPid2rljpXcn5HW9UOiKKiAPaQyye9nvN/POX4/430BRgUCPWcoKrBuTRpZm20Y0CtYg1aVZp+LY9pR4GiP+zRmZpIwVm9jmVAUnjU3ZgzGlJST8ZBPyKn6naqpGu0tflobOyJz41obveE5ch24m3yoat/nqBtMCknpVpIzrCRl2EjKsJKcaSU5fDkxyYJykk8wSM1yYM0IkZrlkP+LxJCQv1NPL6frcZ9q8n0TQ+VEnmvHs35YvJIqLS3l/fff57XXXovc5goPK66pqSEnJydye11dHdnZ2UN+jEIIIYQQQnRX3eLlQItCdYuXgkx5gShOA6oK1dto3fkPgvveI7V5BwY0Ok95bNUSWa9OZp16PiWOGUx0f8rDpqcwKSpBzcBPg7fz6x/cRk6K7ZQ+jLNVe6Cdand1JHyLDuJq2muoba8lqPVfHZdkSYoJ4XIduTHXs2xZGA3GIXhEpym/h+ZVP+J71f8Ea88ThmdXTSKjIxOrMUC7TaPUFqItJUSqKYBD9WGsbCF4tA33wTayo7pZKoDZq0d3xtTUSCBniQroTGl9TYA8s2iqhqfNHwngWsOVcq0N4YCu2Ysa7CeQMyg4MjoDua5grvOzPeXkB3JCCCGEECdqWAR2zzzzDE6nk8svvzxy26hRo3C5XKxevToyw87v9/Phhx/yq1/96lQdqhBCCCGEEAC8VFzGj17biaoZ+Z+Sj/jFtedy/fSCU31YQvSgeZqo2/ZPPLtXkVmznqRQM9GNWPaoI1mnTuFgymzsY2YzbbST/xiVTk6KjZeKZzLvtfMoUGop07L57rULJKwbJCE1RH1HfUwIFx3OVbdX0+Zv63c/JsVEtj07Ug0XXRnXedlhkTZ8J6r54GbK3vgGP03xc9SaoJfFRec9Goyd9wOu/8K5ZNgtoKp4d++mfcMG2j/ZQNO23RDoe2ZZ3i/vJ+mqr5zxoxI0TaOjLRAJ4Dor5TqDubZGL6Fg3z0rFYOit6qMCuKiq+XsqQnSglcIIYQQp41THtipqsozzzzDLbfcgsnUdTiKonDPPffw8MMPU1RURFFREQ8//DCJiYnceOONp/CIhRBCCCHE2UhVNSqaOzhY38a/Spv5/dpDXV/T4Mev7WLeuCwJM8QpFwqFOLp7Iy3b/0FK5ToKvSVk0/Wmd5tm4xPtXA4kz0IdfQnnjJ/AVwvTSbdbeuzr+ukFzB51DS//Yy2/vmwhBZknvw3i2cLtd8etjKt2h6vjPLWEtFC/+0m2JMcGcVEtK3PsOWTaMqU6bhDsq2rmyBsP4mj5Cz/MTqPVaCYhmEhr8yxyLGvIOaZSnWqg2vNlrpqRgvHtN6jcsIH2Tz9FbWmJ2Zc5Lw/7nDlYJ02iZsUKvfdsJ4OCbdb80yKsczf78DYacTf7SHP2rDLXNA2vO0BrgzeqbWVsMBcK9BPIKeBIi66Os5KcaQsHdFYcqQkYjDJSQgghhBBnhlMe2L3//vuUlZVx22239fjaD37wAzo6OvjWt75Fc3MzM2fO5L333iMpSV4kCiGEEEKIweEPqpQ2tnOwzs3BOjcHwp8PN7jx9vHGYkjTONrgkcBODDl/UGXP4TJqt60isfQDJrRvZgzHYtbs00aw1zETb+El5E6ez9zR2XxxgLPmclKsFKVo5KRYB+PwzwhBNRiZHde9ZWVVexU17hraAgOvjustkHPZXdjN9iF4RGe3SLvjYx0cbmrmzXUbuLHyIY6lVHFfTgYhRWGkrYgnL/sjO/73DTKeKsZny8TaUY/Jsoq2Z18i+l/bkJSEfdZM7HPmYJ8zB3NBQSSQU0xGjjz4OzqsGdi8jYz66b2YwyNChrM9n1Sx7vm9aFoifynezKS5uaRkJXbNkQvPlAv6+w7kUMCRmhAO5LpmyHVWy9nTEjBKICeEEEKIs8QpD+wWL16MpsXvOa4oCvfffz/333//0B6UEEIIIYQ443X4Qxyqd0cFc20crHNT2ughqMb/+9RiMjA6005eqo01e+vIppFRhhqOqC7qlUwKMxOH+FGIs5HHH2RraTOHd23CfPgDxrRuZCr7OV/pemO8XbOyN/ECWvMXkH7+ZUwYfw7jTVJ1daLa/G1dlXFxZsjVeeoGVB2XkpDSo0Vl9HWpjjv1otsd/37PRywzfsjPTc/x+ywbLyWnA3Dl6Cv4ceGddDz7CsZ3PmPTrAdAMYCmMqJiDVmmXSSOHYX9/MkkTf8C9okTMNksmMwGjGZDTPVcVc4cNs5OR9P0arKEnAmkRh2PqmqoQZVQUCUU1AgFVdSQSiigEQqpqOHbQiGVUEBFDYXXRK3Xt+m6HAqG9xmzNvp2ff9qqNv9hrcJBkIEfVFBnAa711fF/4YqYE9JiFTHRVfIJWdYcaRZMZokkBNCCCGEgGEQ2AkhxGD66KOPeOSRR/jss8+orq7m9ddf5+qrr458XdM0VqxYweOPPx6p5P3DH/7ApEmTTuFRCyGEOJlaPAEO1rf1qJirPNZBL+eNYbcYGZudxNgsB2OdDoqc+ucR6YkYQz5o2Mfh4MsUlr+BQYGQpvDZefeTk3LZ0D44cVZo8QQoPtrEjoNlBA6uYXTzBi4ybOdCpVlfEH7vv8o8ksac+TgmL2XE+RdzgUUq4gYiqAap99THzIqLbll5otVx3VtVuuwuEs0S6g9n1S0d3PfqTrJp5DzDYW40fsBU8y6+58zkU2sCo2vg393TGft6CeV7L8Od6GLv9J/qSRuAYqB8xKWUj7hUv34AONACfBpzP0aTAZPFgGJQ8Lq75tlpGqz9814+eeWAHrCFNLReTiAZjvLGp+EalRxTLZeUbsVolkBOCCGEEGIgJLATQgw5d7OXY3UdpDptONIG942k9vZ2pkyZwq233sqXv/zlHl//9a9/zW9/+1ueffZZxo0bx4MPPsiiRYvYt2+ftN8VQojTiKZp1Lt9HKx1czBcNXcgfLm+zdfrdul2C2PDYdzYLAdF2fplV7JVz0Baq6B2N9Tugj279MsNB0ALMRoiQYlR0Zix6wG4dBmk5A3BIxZnstpWL5uPNFF8pJG6Q1spbP6EBYbtfEfZj1kJQbgAy6dYqc+ahWXCErKmXk5u2khyT+2hD0tt/jaq3FWxc+O6VcepWj9t+4DUhNQe1XEuR9flDGuGVMed5o40tLPMuJb/8j9NsMVIdQos17KZ9JGBfzuoktGqARvxArWuGewfd31XWBclMcmEwWQk6FcJBlVC/lDMCSKdlW698Xt7r9Y0GBWMJgMGk/7ZaNSr9jpvN5oUDOHbjJG14dtNhvA2sbcbw7cbjEp4u+77D+8zfL++9gBv/HZrzGNSDHDpv50z6K/vhBBCCCHOZBLYCSFOiKZp/c8jiGPvxmrWv7Q/0vLlouvHMWF2zoC3N1kMxzWAfenSpSxdujTu1zRN49FHH+UnP/kJ1157LQArV64kOzubv/zlL9x1110Dvh8hhBBDQ1U1Ko91RKrloltZtnqDvW6Xk2LtCuacDoqcSYx1Oki3W/QFfg/Ul0Dteji4G2p26SGd91j8HZrtEGiPvU0LQdNhCezEcdE0jbImD5uPNLH5SBO7jlRScGwz8w3buNu4nVylKeZVW5tjFBQtImnyUhJGXki+KeHUHfwwEFADMdVx8VpWugPufvdjMphwJXbNi+sM5XLtubgcLlyJUh13NhiT0MIPD7/A4a1OQEED9FcEejKl2GxoFy5hT/JCaps6fzA1ImdvhLda9uMZMcGVpmmoqkbIrxIMqAQDIUIBldZGL2//fnvn7vXtFbjqnvNJyrD1COYMJuW4XgsNpgU3TwjPsNOPecFNEySsE0IIIYT4nCSwE0KckKBf5fHvfvi59qFp8NFf9/PRX/cPeJs7H5uPOeHknLl85MgRampqWLx4ceS2hIQE5s+fz4YNGySwE0KIUygQUilt9HCwLraV5eH6djoC8SsPDAoUpCcyNhzGdbayHON04EgI/9mraXCsDGo3wZbdULtTr5prPETMO6adFCNkjoPsSfqH61z9s6bCo+fqn6PXpo8++d8McUZRVY0DdW42H2lk89FmNh9uINl9mAWGbVxj2MZDhn1YLF3P8ZDRSnDkRSRMWAJjLyUpfdQpPPqhpWkabYG2mACus0Vl5+X6jvoBVcelJaR1VcZ1C+Vy7Dlk2DIwKNK271QL1tRgO3SIYE0N5hEjhvz+06t2cWBrCko4gFMADQ3bvC+Quuwb7GvLZ+sHlahNGkazgWmXFWK1m/noxX1dwdXNPavMFEXRq9psBiy2rtvTXHYWdg++bp5A3vj0IXzUJ2bihbnkFCXz3tvrWHzFAtKcjlN9SEIIIYQQpz0J7IQQZ62amhoAsrOzY27Pzs6mtLT0VBySEEKcdbyBEIfq3d0q5tyUNrYTCMWf22MxGhiVaWdstiMyY26s08GoTDtWc9RJHb42qCuBneFWljW7oG4P+FrjH0xiJrgmQ/bkcEA3GbLGQ28VTFc+hvbWPShaCE0xolz5qFTXiR4CIZXdVa0UH2ni0yNNbCltwu9p40LDLhYYtvND43byExpitgmljcY4bgkUXYpx5FyM5jOzaiWgBqjz1EUCuZi5ceHL7d0rWeMwG8yR8C06hOtsWSnVccObpqoE6+poeuEFmp58ihGaxtEnnyLngRWkXnfdkB5LTaM7EtZ1UlBomnMtH39opbWhAoCCSRnM++o4UrL09C1vQsoJB1enc/DlSEvAmhHCkXZ2V/oKIYQQQpwsEtgJIU6IyWLgzsfmH9c27mM+Xrx/U+ysAwVuuH8WjtSBvcgzWU7+mc/d28pomjZsWs0IIcSZotUbiAnlOj/Kmz0x/y9ES7QYI7PlOsO5ouwkRqTZMBmj/j9QVWg+AgfWdc2bq90FzUfj79hghqwJXVVznZVzDufxPagvfJ3gyPl8+s8Xmbn0BswZI49ve3FG8gZCbCs/Fmlx+a+yZjz+IGOUKhYYtvFvhm3MSNiHRelq4aqZrCiFF0HRIhh7KcaMMafuAZwkmqbR6m+NBG/xZsjVe+rR4lW2dhOvOi7y4cgh3Zou1XHDmKZphBoaCFRW4q+oJFBZSaCiQr9eWUGwqhotEIjdSFWp/vly7HPnYna5huxYa/IySFTAb0mlw5aFMeiltGAx9ZvSAS/21AQu+koRo6dmxbxe+LzBlQRfQgghhBACJLATQpwgRVGOuzVlWnaiPuvghb1oqj6YfMFNE0jLPjVnPLvCL/5ramrIyemao1dXV9ej6k4IIUT/NE2jwe3Xw7h6Nwdr2/TPdW5qW329bpeaaKYoMl+uq51lboq15wkUHcegYntXMFezS6+i660KJyknKpgLV85ljgOj+eQ86ORcGpPOgeTck7M/cdpp9Qb4rLSZzUeaKD7SxPaKYwRCGja8zDbs4UeGbVxs3U4e9bEbphVC0WIYuwilcC5Yhm8FWK2nlsOBw9R6aslPyQcgEApQ66ntURkX3bLSE/T0u2+zwdxVDWfvOUPOZXdhM9n63Y84dTRNI3TsGIGKSgKV4SAuHMgFwgGd5uv9/wAADAb95Itoqoq/tGxIAztXwSSeWHQh2b6v6i9Wwn0qFQNMnp/HrKvGYLHqb6P4/f7IdoFAgFAohN/vj5z8ZzZ3/T8Tvba77v/P9bUWwGKxnNDaQCCA1tsZMp9jraqqkcf9efdrNpsj349gMIja/TlxgmtNJhMGg2HYrA2FQjHPl+6MRiNGozFmbW+GYq2qqgSDvc8JNhgMmEymYbNW0zQC3U8COMG1x/uzfKrXQs+fOSGEEKcXCeyEEENq4oW5FExMp6WugxSn7ZQOJh81ahQul4vVq1czdepUQP/j98MPP+RXv/rVKTsuIYQY7lRVo6qlo2fFXL2bY57e3xhwJVsjYVz0R4bd0jOYU0PQcCBcLbe766OlLP7OjQngPCeqnWU4oLNnnMRHLgQ0uH0UH2li81G9gq6kuhVVA9AYpdTwNcM2Ftt2cAF7MGtRPw/GBCi8MBLSkTFGbzUwjIXUEP+7/X95fMfjaGg8/cbT5Dvy8Yf81HcMrDou3Zoe06ay83KuIxeX3SXVcaeJUGtr3CCus1JO9fQTzioKJpcLS14e5rw8zPn54c95WPLy0DSNQ4uXxIZ2BgOWkQWD+8C6eeb//hmn/4aun01FQUOjOXkn5cFq5lnHR9Y+8sgjPd4M37FjBwAjR47k1ltvjdz+6KOP4unle5Sbmxuz9g9/+AMtLS1x12ZlZfHv//7vketPPPEE9fX1cdempKRw7733dj22Z56hqqoq7trExER+8IMfRK4///zzvY4IMJvN/OQnP4lcP3LkCI888kjctQD3339/5PLrr7/Onj17el374x//OBI2vPXWW2zfvr3Xtd///vex2+0AvPvuuxQXF/e69rvf/S5paWkArFmzhg0bNvS69lvf+hZOp15xv379ej78sPe57XfccQd5eXor7E8//ZTVq1f3uvaWW25h1Ch9BunWrVvZsWNH5PnS3Y033si4ceMA/Tn197//vdf9Llu2jEmTJgGwd+9eXnnllV7XXnXVVZHXvYcOHeIvf/lLr2svu+wyZsyYAUBpaSkrV67sde2iRYu48MILAaiuruaJJ57ode38+fNZuHAhAA0NDfzP//xPr2vnzJkTmTff0tLCY4891uva6dOnc/nllwPg8Xj6fE5OmTKFa665BtADrYcffrjXtRMnTuQrX/lK5Hpfa4uKirjpppsi1+P9juh0vL8j7rzzzsj14/kd8fTTTzPiFMwDFUIIceIksBNCDDlHmnXIgjq3283Bgwcj148cOcK2bdtIT0+noKCAe+65h4cffpiioiKKiop4+OGHSUxM5MYbbxyS4xNCiOEsGFIpbfL0COYO1bvx+OOfla0oUJCeGDNbbqzTwRing2RrL1VtnqaoYC78ua4Egt7461NGxLazzJ4M6WPAKH/aipOvotlDcTic+/RIE4fru6o5rfiYZ9jDl+y7ma9sIyMQfjO8M8dKLegK6EZdBBb70D+A4xBSQ+xt3suWmi0U1xSzpWYL7cHY6tUKd0XkssVgIccRZ25cVHWc1XRmzt8706jt7fi7B3FVXS0s1dZeZn9GMWVlxQRx5rw8LJ3XXS6UqKqPeHIeWEH1z5froZ3BQM4DK4a0ug7AGLTFnWGnKP2H00IIIYQQQnxe8q6GEOKMtmXLlsgZfAD/8R//AehnOD777LP84Ac/oKOjg29961s0Nzczc+ZM3nvvPZKSkk7VIQshxJDzBkIcrm+PtK88WNfGwTo3Rxs8+EPx2zuZjQqjMu1RM+aSGJvlYHSWHau5l5bJoUC4am53bOVcW/wz/jEngnNibDvL7IlgSztJj1yIWJqmcajezeYjzWw+0kjx0WYqj3XErBmp1PDV1BIuNe1kdPtWjKoPOrt0Gcx6Fd3YRXpQl1k0rKvogmqQfU37KK4ppri2mH/V/gt3wN3vdj+b9TMuLriYDGuGzP09TaheL4Gqqq7ZcRUVBCq7roeam/vdhzE9PRzI5XYFcXmdn3MxJHy++Wup111HwsyZrH/lFS5atgzbKagK+eY93+Cv9xf3mLn9zXu+QVJ6bPj8/e9/P3I5EAjw7rvvsmTJkphWjZ3uueeeXu+z+9ro6pj+3HHHHQNee+utt/bZjjLazTffPOC1o0aNYvHixTEt+3pzzTXXcPXVV/f69eh9XHnllZGKqf7WLlmyhEWLFvW6trP9IcDFF1/MggULBrT2oosuilSO9bd25syZTJ8+fUBrp06dSnV1deT50l1nK0qA8847L1JBF0/02gkTJvDjH/94QGvHjBkz4LUjR47sc21nq0+AnJycAa/NzMwc8NqUlJQBr01MTBzwWrPZ3Ofa7j+fnWt37NjB6tWr+d73vtfr2ujfEaBXrmZnZ7No0aIh+x1x22239Vn5KYQQYviRwE4IcUZbsGBBny82FUXh/vvvj2nVIoQQZ6o2byCmfeXBWv1zeZMn3NKvJ5vZGLeNZUF6ImZjH23s3PVQuzOqneUuqN8HoV7mbqQV9mxnmVYIhuOblypEX6pbvBxoUahu8VKQaSakapRUt/JpeP5c8dEmGttjn6OJhgDXZ5VymXUXk9o/JdFdCtEZXsoIGHupHtCNmgcJjqF9UMchqAbZ27RXr56r3RI3oHOYHVyQfQHTsqcxOmU031nzHVS6gnuDYmBe/jwybZlDffiiD6rfT7CqqmeVXGUl/qpKQvUN/e7DkJLSa8tKc14ehsTBn7NocrnoGDMG0xBX1nVKz07SZ24/v7dzfB0Lbp5AenbPk/mi50QpioLRaMRiscQNYCz9VBdGt83rb+3x7DfaQAK1E1lrMBh6fdyfZ7/RAdeZtrZzPtxAvm/Rs+QGut+Tvbbz37jT66+/zvbt27nkkku46KKLIreXlJTw0ksvDfi1dff9gt4uNLoFqMPhoKCggEWLFkXamvZHUZQe+z1y5AgrV67khz/8YY+f3RP5mZsyZQoTJkzoc9vuX/vqV78a+Xfvb+1AjmEgjudnTgghxPAggZ0QQgghxBmm0e3jQPf5cnVualp7aTEJpNjMFMUJ5nJTbBgMfVTQBH3QsB9qdsVWzbXXxV9vSerZztJ5DliTP+ejFqJvLxWX8aPXdqJqRv6w5yOKsh1UHfPi9gVj1iWYDCzJ7eAqxx6meotJq/sUpaUDOsfFGMwwcna4im4RZE0YtlV0QTVISWMJxbV6e8t/1f2L9kBsi8skc5Ie0LmmMc01jQlpEzBGBeXL5yxnxcYVqJqKQTGwfPZyXPZTE6aczbRgkEBNTTiM61klF6yrg34qogx2e88gLlIpl4dROkwA+sztnKJk3nt7HYuvWECac/iG8EKcKiaTiU8++YRp06Zhs9lO6r4TEhL49re/Dehz7t566y1efPFF7r777pjqONAr41VVHXD42J9gMDig8NVsNh93GJY4BCc9CCGEOP1JYCeEEEIIcRrSNE2vFooJ5fRWls2e+APuAZxJCRRlO6JmzCUx1ukg02Hpu7WdpkFbTTiUiwrmGvaDGoyzgQLpo8E1ObZyLqUADH1U5gkxCCqaPdz36s7IaDkN2F+rV5YlJZiYNdLOlalHmRn8jKza9RjqDkB05pyc11VFN3o+JAzPYCOgBvSALqqCzhP0xKxJsiRFKuimu6YzPm18TEDX3bVF1zLDOYNXVr/CskXLyE/JH+yHcVbSQiGCdXVRQVy3SrnaWgjFnx3aSbFau2bHdbaqDAdylvw8DCkp0sJ0gBxpCVgzQjjSPl+bTyHOVKNHj6apqYn169ezePHiXtft2bOHtWvX0tTUhMPhYObMmcyZ3MxJHgAAIABJREFUM6ff/XeOqEhKSmLBggW89tprNDU10dbWxsqVK7n55pv54IMPqK2t5Wtf+xqFhYV88sknbNmyBbfbTUZGBvPmzWPSpEk0NzezcuVKAH71q18BeoXcNddcwzPPPIPT6cRoNLJ9+3acTie33norGzZsYNu2bTQ3N2Oz2Rg3bhyLFi0iIdz6d+vWraxatYof/ehHAKxdu5a9e/cyZ84c1qxZg9frZezYsXzpS1+KbPPMM8/gcrlYunQpAL/73e+44IILaGpqYs+ePVitVubNm8e0adMi34eysjLeeecdGhoacDqdzJs3j5deeom77rqLnJyc4/1nE0IIcRqQwE4IIYQQYhgLhlTKmzs4UNsWNWPOzaE6N+3++G/eKgrkp9kYm+WgKDxbbky4Yi7FNoCzgQMdUL83XDUXNW+uoyn+emsKZJ/brWpuAljsn+ORC3FyfHKwgfte3YEGuGhklKGGI6oLk6Lyuy/UMS3wGcqRj6AsKtgymGDELL2CrmiRPktxGAYdATXAnsY9bKnZQnFtMVtrt8YN6KZlT4sEdOPSxvUZ0MWTnZjNaPNoshOzT+bhn1U0TSNYXx8bxEUq5SoJVFdDoPeTLQAUszlSDRcdxHVeN6anSyAnhBgSiqJwySWX8OqrrzJz5kxSUlJ6rKmqquKVV15hwYIFTJo0ifLyct555x1sNhtTp04d8H11VryFok5aWL16NYsXLyYtLQ2r1cqaNWsoKSnhiiuuID09ndLSUl577TXsdjsFBQV85Stf4eWXX+bb3/42CQkJMdVx27dvZ9q0adx+++2RcRqKorB06VJSU1Npbm7mnXfeYfXq1VxxxRW9HmdzczN79+7lxhtvxOv18sorr/Dxxx9zySWX9LrNxo0bWbhwIRdddBF79uzhnXfeYeTIkWRlZeHz+XjxxRcpKiriy1/+Mi0tLaxatWrA3zchhBCnp+MK7FpaWnj99ddZv349R48exePxkJWVxdSpU1myZMmAzpIRQgghhBA9+YIhjjS0c7DOzYHwbLlDdW4O17fjD6lxtzEZFAoz7eFgTg/kxmTpHzbLAN6Q1zRoqehZNdd4ELQ496kYIKMoXDU3qatyLjlvWIYZ4ux2sM7NL/5Rwgd79VK5rxjX8kvTkxgULTKbit1RGzhcXQHd6AV6ED3MBNQAuxt2s6V2S6TFZUewI2ZNsiWZC7IvYLprOtNd0ylKLTrugE4cP03TCDU3x86Oi2pZGaiqQvP5+t6JyYQ5J6eXlpX5mLIyUaRCWQgxTJxzzjm4XC7WrVvHVVdd1ePrGzduZNSoUcyfPx+AzMxM6uvr2bBhw4ADu5aWFjZs2EBycjIZGRl4PPpJKQsXLmTMmDEA+P1+Nm7cyC233MKIESMASE9Pp6ysjC1btlBYWBhp22m323u08ExPT+9RJTh79uzI5bS0NC6++GLefvvtPgM7TdO4+uqrIxV15513HocPH+4zsCsqKmLGjBkAzJ07l02bNnH06FGysrLYsWMHAFdeeSVmsxmn00lraytvvfVW/984IYQQp60BBXbV1dX8/Oc/54UXXsDlcjFjxgzOP/98bDYbTU1NrF27lt/85jeMHDmS5cuXc/311w/2cQtx2tL6mS0hxKkmz1EhBpfbF+RQuEqus53loXo3pY3tqL38+FnNBsaEW1hGz5kbmWHHbBzgm7f+dqgrgZqdXcFc7W7wtcRfn5gRDuSi2llmTQCz9cQeuBBDpKndz2Pv7+f5T8sIqRomg8J9k1u5ff8TdMbKiqK3xVRyL4BzLtdbXWZPHnbBcyAUYHejHtAV1xSztW5rj4AuJSGFC5xRAV1aEQZFQp3BEGpp6RnEhSvl/JVVaB5P3zswGDC5srHkRgVx+fmY83Kx5OdjcjpRBjA7SQghhotLL72UlStXxgRcnerr65kwYULMbQUFBWzatAlVVXvMo+vk8/l46KGHAAgEAuTk5HD99dfHzJbLzc2NuZ9gMMhzzz0Xs59QKDSgtpHR++p05MgR1q9fT319PT6fD1VVCQaD+P1+LBZL3P2kpqZGwjrQ23m2t7fHXdspO7urcl1RFBwOR2SbxsZGsrOzY6oB8/Ly+n08QgghTm8DejUwZcoUvv71r7N582YmT54cd01HRwdvvPEGv/3tbykvL+c///M/T+qBCnG66/wjy+PxnPShzEKcTJ1nLR7vEG0hRKymdn+kfeWB8Gy5Q3Vuqlq8vW6TbDVFwrii8Gy5sU4Heak2DIYBBgmqCsdKo1pZhivnmo4AcRJBgwkyx+uBXHTlnCN72IUXQvTFFwzx3IZS/nvNAdq8+lzFK8Y7+K+Md0nb9niP9QrAohUw6qKhPdA+BEIBdjXu0ltc1hSzrX5bj4AuNSE1UkE3LXuaBHQnUcjd3tWqsqIziOtqYam2tfW7D5PTGRXGhavkOoM5lwtF/r4SQpxBCgsLGTt2LB988AHnn39+v+sHcnKoxWLhrrvuigRY8QKy6Neqnfu86aabIrPvOpkGcBJE99e9x44d44UXXmDatGksXLgQm81GWVkZb775Zkxbzu7iBZD9Pd6+ttE0TdocCyHEWWhAgd3u3bvJysrqc43NZuOGG27ghhtuoL6+/qQcnBBnEqPRSGpqKnV1elumxMTEmD++VFXF7/fj9Xp7PdNMiJOht+eapml4PB7q6upITU3FaJT2WUL0R9M0alq9UcFc13y5xnZ/r9tlJSUwtrNiLtsRuZyVlHB8L8y9rVC3Rw/lOufN1e0Bvzv+ekd21Jy58My5zHFgin+msOhfraeWw4HD1HpqyU/JP9WHc1bSNI1/7qrhl//cS1mTftLJZJedx8bvZMyux6C0l9cmihHSRw/hkfbUGdAV1xTrAV3dNryh2FA/NSFVn0Hn0mfQjU0dKwHdCVI7OghU6ZVx0UFcZ6Vc6NixfvdhzMiICuJiq+TMubkYoqorhBDibHDppZfyxz/+kYyMjJjbs7KyKCsri7mtvLycjIyMPt/zUBSlx776kpWVhdFopKWlhcLCwrhrOl/bDiQwrKqqQlVVFi9eHDnO3bt397PVyZeZmcnOnTsJBoOR4LGqqmrIj0MIIcTQGlBg119Y93nXC3G2cLlcAJHQLpqmaXR0dGCz2eQsKjGo+nuupaamRp6rQghdSNUob/LowVx97Iw5ty/Y63b5aTa9Si5qxtzYrCRSEo+zwkIN6RVykTlz4cq5Y2Xx1xstevvK7MldVXPOSeCQv9FOpr/t+xsPbHoADY1n33iW5XOWc23Rtaf6sM4q28qP8eDbe9hS2gyAMymBRy5oZt7hB1E+3aMvyhgLix8Edx3a2/eiaCE0xYhy5aOQMrStpfwhP7sawgFdbTHb67b3COjSEtKY5prGtGw9oBuTOkYCugFS/f5whVz3dpV6OBdqbOx3H8aUlLjtKs3hSjmDdMoQQogY2dnZnHvuuWzevDnm9tmzZ/PEE0/w4YcfMmnSJCoqKti8eTOXX375Sb3/hIQE5syZw6pVq9A0jYKCAnw+H+Xl5VgsFs4//3xSU1MB2L9/P0VFRZhMppj2ldHS0tJQVZXNmzczbtw4ysvL2bJly0k95oE499xzWbNmDW+99RZz586NzPMD5D0jIYQ4g51wg/y2tjYeeOAB1q1bRygU4sILL2T58uVkZmaezOMT4oyiKAo5OTk4nU4CgUDM1wKBAB999BHz5s2TVoRiUPX1XDObzVJZJ85qvmCIow2eHq0sDze04w+qcbcxGhQKMxJ7tLIcnWUn0XICf2p5msJVc7u75s3VlUC3tngRyXlRVXPhmXMZY8Ao/5d8Xpqm0dDRQKW7ssdHaUspNZ6ayFoVlRUbVzAndw4uu5z0MNgqj3XwyKq9vLFNP9Pcajbww+kmvtb6BKZNq/RF1hSYfx9M/0akijRYuIBP//kiM5fegDlj5KAfpz/kZ2fDTopritlSs4Vt9dvwhXwxazoDuumu6UzPns7o1NES0PVCCwQI1NREquK6V8kF6+uhv/ZjDkckkLPkR7WrDAdyRodjiB6NEEKcOS6++OIeVWi5ubksW7aMtWvX8uGHH5KUlMTChQuZOnXqoNy/3W5n/fr1NDc3Y7VaycnJ4aKL9LbXycnJLFy4kPfff5833niDKVOmcM0118TdV05ODkuWLOHjjz/m/fffZ+TIkVx66aW8/vrrJ/24+2K1Wrnhhht45513+OMf/4jT6WT+/Pm8+uqrA2r1KYQQ4vR0wr/h77jjDmw2GytWrCAQCPD4449z00038e67757M4xPijGQ0GnuEIkajkWAwiNVqlcBODCp5romzQXWLlwMtCtUtXgoyez7P231BDtW7Y1pZHqpzU9rkIaTGf7M3wWRgdJaDokgwp38emWHHYjqBN9dDQWg8GFU1F66ca62Mv95kA+c54Vlz4XaWzomQmH789y0APZBr8bXEDeQq3ZVUuat6hCt9UTWV8rZyCewGkdsX5I/rDvHE+sP4wiH6zVOS+VHi37FvewbUoN7qcvo3YMF9PX8+knNpTDoHknMH5fj8IT876ndQXKsHdNvrt/d4DqVb0yPVc9Nd0xmdMlrOlA/TQiGCtbUEKivxd2tX6a+sIFhTq8/p7INis+lBXG5ezCw5PaDLx5CcLN9vIYT4HOIFXampqfzsZz/rcfvEiROZOHHigPc9derUPgO9UaNGcf/99/e4XVEUZs2axaxZs3rddv78+cyfPz/mtltvvTXu2tmzZzN79uyY26ZMmdLrcS5cuJCFCxf2uY/u93Xvvff2uN9vfvObMdcLCgpibtuxYwcGg4GUlJS4xy2EEOL0N+DA7ne/+x333HNP5MVNcXEx+/fvj4QO48eP7/M/RiGEEEKIofBScRk/em0nqmbkf0o+4s55oxmZYY8J5iqP9VKtBiQlmBgTFch1Vs3lpdkwGk7wTd72hthgrmYn1O+D3sKg1IJwtVxU1Vz6KDBIBezxag+0U9FWQZW7KhLEVbi7rrcH2vvc3qAYyE7MJs+R1/WRlIfNZOM/1/0nKmrM2hFJIwb7IZ2VQqrGy1vK+b/v7afBrf/czClM5jeFW8jd9ih4w7PHipbo7S+zxg3JcflCPnbU72BLzRaKa4vZUb8jbkDXWT03zTXtrA7oNFUlWN8QaVWpB3Ph1pUVlQSqqyHYe5thAMViiVTDRQdxnZVyxrS0s/b7K4QQ4syybds20tLSSE5OpqamhtWrVzNp0iQ58VYIIc5gAw7sDh48yMyZM/nTn/7E1KlTWbRoEZdffjlXX301gUCAP//5zyxZsmQwj1UIIYQQok9H6tu579WddNbIqRr88cPDcddmOiyM6Zwtl+VgrDOJomwHzqSEE3+zN+iHhv1Rc+bCn9218ddbHHqVXGdLS9e5ehWdVc6aHShfyKcHcW2VkRCuwl0RqZA75jvW7z4ybZmxgVw4lMtz5OGyuzAb4r8psnzOclZsXIGqqRgUA8tnL5fqukGw/kA9D71Twt6aNgAK0238dmotU/cuR9l0QF/knAhLHoIxFw/qsXQGdMU1xRTX6AGdX/XHrMmwZkSq56ZlT2NUyqjTPkAK1tRgO3SIYE0N5hG9h9KaphFqauq1ZWWgqgrN7+91ewBMJsy5ud1mx3VVypkyM1EM0jJUCCHEmc/tdrN27VrcbjdJSUlMmjSJiy8e3L91hBBCnFoDDuz+8Ic/sHHjRm677TYWLlzIL37xC55//nlWr15NKBRi2bJlfPvb3x7MYxVCCCGEiKu8ycPzm0p5flMp8RpanpefwvTC9EjF3NgsB2l2y4nfoabpIVxM1dwuaNint+TrQdEr5CIVc+HPqSNB3njuU0ANUNNeEwngKtoqYlpW1nfU97uPlISUSBCX78gn15EbCeVy7blYTdYTOrZri65lhnMGr6x+hWWLlpGfkn9C+xHxHaxr46F3Sli7T/83TrGZuX8mXFX7GIZP1umLEjPh4p/A1K+D8eTPc/EGvZEWl8U1xeys39kjoMu0ZUaq56a5pjEq+fQP6KId+9vfqP75ckaoKkeffIrs+36I7YILYoO4cMvKQGUVWkfvFcwAGAyYXa7Y2XH5eVjC101OJ4rM0xVCCCGYO3cuc+fOPdWHIYQQYggd16va2bNnU1xczC9/+Utmz57NI488wquvvjpYxyaEEEII0StN09hwqJFnNxzlg5Jaehk9h1FR+NPXLiAnxXZidxTwQv3e2DlztbvA0xh/fUJKV8VcZzDnPAcSHCd2/2c4VVOp89TFzo9r67pc66lF1fqeWZVoSoxUxMUEcuEPh2XwvvfZidmMNo8mOzF70O7jbNPo9vHo+wf4y+YyQqqGyaBw97RkvqO8RMKnz4OmgtECs74JF33vpFakeoNettdvj1TQ7WzYSUANxKzJsmXp4Vx4Dl1hcuEZFdBpfj+Bqir85eV07NpFw3//P/0kBQBVpfbhX/S9A0XB5HT22rLSnJ2NIq28RC/czT68jUbczT7SnPI8EUIIIYQQZ5fjPg3VZDLx05/+lOuvv567776blStX8vvf/x6XS9r/CCGEEGLwtfuCvLa1kuc2HOVAnTty+0VFmdwyu5B6t4+fvL4TVQODAg9fO3lgYZ2mQWtlt3aWu6HhAGihnusVA2SMjQ3msidDSj6cQW/ef16aptHkbYoN5KJCuar2KoJxqxK7JBgTyHXkkuvIJd+RT54jL+ZySkLKGRWYnK18wRDPfnKU3685SJtPf05cdk4a/+X6mIzP/hv8ektMJl4Fl67Qq1aPU62nlsOBw9R6aslPyacj2BEJ6LbUbOk1oJvu0ivopmdPZ2TyyNP++RZyuwmUleEvK8dfXkagrBx/RTmBsnJ9jpzad0huSE7GMqoQS15+TKWcJT8PU24uBsvnqGAWZ609n1Sx7vm9aFoiLxZvZsHNE5h4Ye6pPiwhhBBCCCGGzIADu507d3L77bdTUlLCeeedx9NPP80HH3zA008/zZw5c/j+97/PN7/5zcE8ViGEEEKcxUob23luYykvbymnzau/mW+3GPnyBfl8fXYhY51dVVTznB18/O7rzF1yDXmFBT135vdAXUlsMFe7C7y9zDuzpXUFcp0BnfMcMJ9g1d4ZptXfGlMVFx3KVbVX0RHsu0WeSTHhsrtiZsdFf2TYMjAo0jr0TKVpGv/YWcMvV5VQ3qQ/VyblJPHbc0sZv+NHcKRUX5hzPnzxFzByzgndz2sHXmPFhhWoqDzzxjOMSBoRNzB22px6OBeeQ1eQVHDaBXSaphGsqydQUY6/rJxAeWw4F2pu7nN7xWrFMmIERqcTz4YNXRV2AAYDo9/8O2Y5YVP0IxgI4XUH8bYH9A93oOtyewBf1HVPq5/WBm9kW02DdS/spWBiOo60E2tbLIQQQgghxOlmwIHdrbfeyrx583juuedYtWoVd999N2vXruW2227jyiuv5J577uG5555j48aNg3m8QgghhDiLqKrG+oMNrNxwlLX76iLvGRdmJHLLnEK+fEE+ydZuLbP+9Ry5b32X6zUVbeWv4OKfQdb42Mq5xkMQb9qdwQSZ43pWzSW5zuqqOU/AQ5W7ikp3JRXuisj8uM5Qri3Q1uf2CgrORGdXCNctlHMmOjEZTv78MTH8bS1r5sF3SvisVA+QspMTeHhmkItLH0b5KPy6IikHLvk5nPfVE575eKTlCPdvuB8t/HOvoVHWVgaAM9Gph3PZekA3ImnEaRHQRbeu9JeFq+TKw+FceQWa19vn9sa0NMwFI7CMKMBSMAJz5PMITFlZke9B5ww7VBUMBnIeWCFh3VlG0zT8HeHgLV4A1y2I67we9Pddqdnv/arQUtchgZ0QQgghhDhrDPidkX379vHXv/6VsWPHUlRUxKOPPhr5WlZWFi+88ALvvffeoBykEEIIIc4ubd4Ar35WwXMbSznc0B65fcH4LG6ZU8j8oiwMhjhvqDcegjf/D0r4TXlFU+GDFfHvxJ4VVTEX/pw1HkwJg/GQhjV/yE+Vu4oqd1UkkIsO5Zq8Tf3uI92aHjs/LiqUy7HnYDFKizzRpaLZw69X7ePN7VUA2MxG/mOWg1u9z2Fa/5K+yGSDC/8PXPhdsNhP6H48AQ8v7n2RJ3Y+EQnrov1y7i+5bPRlwzag69G6srwiUiXXb+tKgwFzTk6voZzRMbDZjqnXXUfCzJmsf+UVLlq2DNuIESfp0YlTIRRUe4ZskcvByHVfdADXHkTrbVBsPxSDgtVuwmo3Y7WbSbCbsTrM4evh2x1mNFXj3Sd3x5xLoxggxSmV7EIIIYQQ4uwx4MBuwYIF3HnnnXz1q19lzZo1XHjhhT3WLF68+KQenBBCCCHOLofq3Ty34Siv/qsSd3iGVVKCieum6W0vR2XGedO+vRH2r4J9/4D97xG3ci5tFBTMiq2cczgH98EMI0E1SK2nVg/k2mIDuQp3BfWe+rhhRrQkS1LM/Lg8Rx75SfmRQC7RnDhEj0acztq8Af533SGe/PgI/qCKosAN52fy49TVOLb8AQIefeF518MlyyEl74TuxxPw8NK+l3hm1zM0++K3fzQoBi5wXXBKwzpN0wjW1xMo/3ytK80FBVjy8/VwrqBAvy03F+UkzZIzuVx0jBmDSSrrhg1N0wh4Q3jbA3TEqXTzuWMDt86vBXxxZrIOkMliiARsMZ/tca479DDOYjWhxDvBJg6/NxSeYacXtS+4aYJU1wkhhBBCiLPKgAO75557joceeoi///3vTJkyhfvuu28wj0sIIYQQZwlV1Vi7r45nNxxl/YGGyO1jsuz825xCrvlCPo6Ebn+yNB2Gvf+Ave9A+Sa9b1ZvFCP82zsn/Mb/6UDVVBo6GmJmx0XPkqttryWoBfvch81ki1TERQI5Rz55Sfr1ZEvyED0acSYKhlRe3lLBb1fvo8HtB2D2qFQeGb+P/M/+E0r0SjtGzIQlv4D8C07ofjqCHby872We3vV0pDJ0RNII7p5yN76gjwc/fRBVUzEoBpbPXo7LPvgB1FC1rhSnr1BIxRcVqsWd+datCs7nDqCeaNWbAgmJnQFbVPVbPwGcyWw8yY881sQLc8kpSua9t9ex+IoFpDkHVgUqhBBCCCHEmWLAgV1aWhq/+c1vBvNYhBBCCHEWaekI8MqWcv68qZTSRr2qRlHgkglObplTyNyxmV1vRKsqVG/tCunqS2J35joXJlwB4y+Dqq1ob9+LooXQFCPKlY+e9mGdpmkc8x2LzJCrclfFhHJV7ir8qr/PfZgN5q52leFQrrNiLi8pj7SENHnjXwyKj/bX89A7Jeyr1Wcdjsq086sZHqbv/SnKun/pi1IKYNEKmHTNCc2L9Aa9kaCu0dsIQL4jn7um3MUVo6+IzEic7ZrNK6tfYdmiZeSn5J+cB0hU68ryih5VcifcunJEPuaCggG3rhSnnqZpBHyhOMFb7Nw3X7dQzu/9HFVvZgNWR7jVZEzQZuq1Ci7BNvCqt6HmSEvAmhHCkXb2tacWQgghhBBiQIFdWVkZBQUFA95pZWUleXmn9xtjQgghhBgcB2rbeHbDUV7fWonHr79JmWw1cf30EXxtViEFGeHWikE/HP1ID+j2/RPaqrt2ohihcC5MuBzGL4XUqL9Tcs4jWLiAT//5IjOX3oA5Y+QQProT5/a7YwO5cKVc53VP0NPn9gbFgCvRFTM7LvojKzELg2IYokdz9gjW1GA7dIhgTQ1mme0V40BtGw/9o4R1++oBSLGZ+emFiVzb+ATGNW/oiyxJcNF/wKxvgfn4W995g17+tv9vPLXrKRo69ArdPEced513F1eMuQKzwRyzPjsxm9Hm0WQnZh/X/ZwurSvFyaOGVHyeYJxKt2DvVXDtAdTgiVW9oUCCrbeQzRRn/pt+2WwZ3Ko3IYQQQgghxNAZUGA3ffp0vvSlL3HHHXcwY8aMuGtaWlp4+eWXeeyxx7jrrrv4zne+c1IPVAghhBCnr5Cq8X5JLSs3HGXDocbI7eOzk7hlTiFXT80l0WKCjmOw8x+w92048D7427p2YnHA2Ev1kK5oEdjSer/D5Fwak86B5NxBfFTHxxv0RmbGdVbFVborqWiroKq9ihZfS7/7yLJlRSriugdy2fbsHuGEGFzH/vY3qn++nBGqytEnnyLngRWkXnfdqT6sU67B7eN3q/fz1+JyQqqG2ajwjRlZfNfyJtaNf4KQDxQDTP0aXPzTE5on6Qv59KBu51PUd+iBYK49lzvPu5Mvjf1Srz8LfQWscVtXVlTolXMVFWgdHX0ek7SuHJ40TSPoV/toMdkziPO1B/B5+m4j3BejyaBXuEWFa723m9TXJSSaMQzTqjchhBBCCCHE0BhQYFdSUsLDDz/MF7/4RcxmM9OmTSM3Nxer1UpzczN79uxh9+7dTJs2jUceeYSlS5cO9nELIYQQ4jRwzOPnpeJynttYSuUx/c1ugwKLJ7q4ZU4hs0ano7RWwrZn9JDu6MegRr1J6sjW21xOuBxGzQPT8G2RFQgFqGmviQnkOi9XtlVG2vT1JS0hrattZZI+Q67zeq4jlwTj8H38ZxO1vR33x59Q/bOfgxauplFVqn++HPvcuZhdgz8XbTjyBkI888lR/rD2IG6f/nO8dGIW/zVyG5mb/w+068Eao+bDkofBNfm478MX8vHq/ld5audT1HXUAZBjz+GO8+7g6jFXYzb2HlrHBKxPPEnS4kUYU1KldeVpRFU1/J5gPzPeogI4tx9ve5BQsI9/135YbKb47SXjBXDh20wWgwS0QgghhBBCiOM2oMAuPT2d3/zmNzz44IP84x//YP369Rw9epSOjg4yMzO56aabWLJkCZMnH/+LbiGEEEKceUqqW1m54ShvbKvEG9DfKE1NNPPV6QXcPHME+f4jsPdJeP8dqN4eu3HWhK6QLvcLYBgebRxDaoj6jnoq2iois+OiP+o8daha328KO8yOSPiW58gjPyk/5rrdbB+iRyMGSvV48JaU4N29m45du/Du3oP/8OGuoC4C3LBkAAAgAElEQVRmsYq/tOysC+w0TePtHdX88p97I8H8uXkp/PoLTZyz415Yu0tfmD4GFj+ot7E9zjDDH/Lz2oHXeGLnE9R59KAuOzGbO8+7k2vGXtNnUAfQUVISG7BqGm3vvtdjXaR15YgR4RaW0rpysAT9oW5hW5z2k92u+zxBOMGOkwajEidoM/Uy/63r6wbj8Pg/SAghhBBCCHHmG1Bg18lqtXLttddy7bXXDtbxCCGEEOI0FQypvLenlmc3HGXzkabI7RNzkrl1Vj5XZZRhOfAsPPcOHCuL2lKBglldIV3GmCE/dtBDh0ZvY6QirnsgV91eTVDtu0Wa1Wgl15HbFcg58slL0gO5fEc+yZZkqboYxtSODrwle/Hu2qUHdLt34T98JG7VlTEri1B9feyNBgOWkQOf+3w6q27xcqBF4f2SOh7/+Chby44B4Eq28sDcBBZV/D+U1av0xdYUmH8fTP8GmI4v8AqEArx+8HWe2PkENe01gB7U3XHuHVxTdA0WY9/785eV0fjMMxz726txQ9bkq76EfdZsaV3ZD3ezD2+jEXezjzRnbDiqqRq+jtiqN197VwDX4e4WuoXXBAMnXvVmthp7Ddgi17vPekswyr+tEEIIIYQQYlg7rsBOCCGEEKK7RrePvxaX8/ymUqpbvAAYDQpXTUzhW/lHGdP0d5R170FHc9dGJiuMuVgP6cZ9ERxZJ/WYaj21HA4cptZTS35KPqAHcq3+1q4Qrq2SCndFZJZclbsKb8jb535NiokcR06P+XGdM+UyrBnyhvBpQvV68e3dS8eu3ZGAznfoUNxwzuR0Yp08GeukidgmT8Y6aRKmzMxIi0VUFQwGch5YcVZU171UXMaPXtuJqhlhzzYAEi1Gvjsnk9tDL2Na95Te2lYx6iHdgvsgMf247iMQCvDGoTd4YscTVLdXA+C0OfnGed/gy0Vf7jeo69i1m8anntSr6Hprc2kw4Lz33rPi3+xEaJqGu9nH1vfK2LmuAkjkL5s3k5HvwGwxxgRw8QpOB0IxKPHbTfYI3EwxVXBGk1S9CSGEEEIIIc48EtgJIYQQ4oTsqmzh2Q1HeXN7Ff7wfKBxie18r/AI87XNWI+sh4O+rg1s6XorvPGXwZiFYBmc9o8v7XuJhzY9hIbG0288zfi08QBUuitxB9x9bqugkG3P7hnIhT+ciU6MBuOgHLcYPKrPp4dzu3fj3bVbD+cOHoRQqMdaY1Ymtkl6KGedPAnrpEmYnc64+0297joSZs5k/SuvcNGyZdhGjBjsh3LK7a9t475Xd8Z0JTQT5P05+8nd/lhXMF+0RG9/mTXuuPYfUAO8efBNHt/xOFXtVQBk2bK4/dzbuW7cdX3OcdQ0jfZPNtD45JN4Nm2K3G6fP4+M22/HX1pGzfKzL2AdiFBQpbmmnYYKNw3lbhoq2miocONr71lV3FgR//eoKcHYFb71Nu+t220Wq1S9CSGEEEIIIUQnCeyEEEIIMWCBkMo/d9WwcsNRPivV35gfo1TytfTdXJmwjfTm7SiHo97KTxult7kcfxmMmAnGwfvTo95Tz1M7n+KFvS/E3L6veV/M9QxrRqQiLvoj35GPy+7qdxaWGN5Unw/f/v14d+2KBHS+gwch2DN4MGZkYJ08SQ/oJk/COmky5uz44VxvTC4XHWPGYDrDgx9fMMTzm8r47ep9aICLRkYZqsmlkW+Z3iR3k14Fh3MiLHlIr6A9DgE1wNuH3uZPO/5EpbsSgExbJrdP1oM6q8na67ZaMEjrqndpfOopfCUl+o0mEymXX0b6bbdjHa+HhvYZM7DOOrsC1ni87YFwMNdGY4Wb+go3zdXtqKE4ZXIKcWfGTb+ikLyitJgAzmiWqjchhBBCCCGE+DwksBNCCCFEv+rbfPzl0zJe+LSU+rYOpioH+bH5M66ybSPbXw4e9A+A3C/AhMtg/OXgPAcGuXpid+NuXtjzAv88+s9eZ8x99wvf5eIRF5PjyMFmsg3q8Yiho/r9+Pbtx7t7N97dekDn238gfjiXnh6pmIu0tczOluqefmiaxts7qvn1u3spb+oA4CvGtfzC9CRGpSvJCdkyMF7yU5j69eMK5oNqkLcOvcXjOx6nwl0B6KH6bZNv4yvjv9JnUKd6PBx79TWann2WQKUe8imJiaQtu470W27BnJvbY5uzJWAFfbZcS0MHDeVuGiv1gK6hwo272Rd3vcVmIjPfoX+McJCZn4TZauQvyzfFtLxUDDDxwlwcab3/2wghhBBCCCGEOH7HHdi1t7djtw9OCyshhBBCDC9by5pZueEo7+8sZYa2k3sNn7HY+i8yaNEX+AGDGUbNC4d0l0FyzzfJT7agGmRt+Vqe3/M8/6r7V+T2iekTKWkqQYsqCTEoBq4YfQX/n737jo+yTvf//7pnMjV10gNJSIBgClUhCIiACAiCCgpKURfLurpFPfuzrFvE3bOs5Tz2uN89u4ouYkGwwirSEUGkBValhU4ggRTS22SSKffvj5lMMqSQQEgo1/PxyIPMnc/c88mQGcK857quaP+r/wX6q5laV4ft6FFvS0vb/v3Yjh4Fu73JWq3F4tPS0tS3L37R0RLOtdPOE8XMX3WQPafdj/eUACsv99xD/yNv0/ieVFHQzl0FkcltPrfD5WDliZUs2LuAnMocAEKNod6grrVg3VFaSuniDyn98EOcZWWAO5ANvX8Olpkz0YaEtP+bvcLZ65wUn6mi2NvS0h3S2Wubtn0FCAo3Eh4bSFijgC4w1NjsY2T0nGQ2LT6EqrrffzF6drKEdUIIIYQQQghxCbQ7sIuKimLGjBk89NBD3HTTTZdiT0IIIYToQrUOJ6v25fH5d/uIzNvEBO1/mO+3F7PSqCrDEAxJ49whXe9xYAzqlL1V1FWw/Ohylhxc4p1v5af4MSFxAnNS5tA3vC/Lji7jpe0v4VJdaBQNLw57UcK6K4xqt1N77Bg1+/d7wrkD1B4+jNpcOBcc7Ann+nraW6bh162bhHMX4djZSl5efZgNBwuIoZjH9Lt5IGQv3Sp+RDnStD+iggrVhcD5AzuHy8HqrNUs2LuAUxWnALAYLMztO5d7r7sXs87c4nXrTp+mZNG7lH3+OarNBoAuLo6wh+YSPHUqGuPVHyKpqoq1os5nzlxRThXlZ60+VXD1tH4awrr7e4K5QMJjAwiLDcBgavt/A1NHdCMmKYh1X21i/OTRWCIDOvA7EkIIIYQQQghRr92B3dKlS3n33XcZO3YsPXr04KGHHuKBBx6gWzMtZ4QQQghx5SiosLFi0zbKf/yC4fYM3tUcwk/valgQ1N1dQZc8CXrcBH76TtvbyfKTfHjwQ744/gU1DndbPovBwj197uG+5PuINDfMHZuWNI30yHQ+Xf8p08dNJzY4ttP2KdpPtdupPX4c24EDnoAuk9pDh1Dr6pqs1QQFYfJUzRk9c+d03btLONdBzlbaeH3DUbbu+g/jlZ0s12cwSHPM/cUKz6Lo/pC/D5/BZooWQnu2em6ny8nqk6tZsGcBJytOAhBiCGFu37ncd919rQZ1tsxMihe+Q8WaNeB0V4wZ09IIe+RhAsePR9FqL/A7vrw5nS7K8q3uUO50FcWegK6msmlwDWAK1BEeF9jQ1jI2kJAoExrtxc+WC7AYMIY5CbAYLvpcQgghhBBCCCGa1+7AbsqUKUyZMoXi4mLef/993n33XX7/+98zYcIEHnroIe644w78/GQ0nhBCCHElUF0uDn6/hVPbPiWxaBOPaNyt6fC8/u2ISMUvZbI7pIsZeMnn0fnsTVXZkbeDxQcX8+3pb73He4f05v7U+5mUOKnF+VZR5ih66noSZY7qrO2KNlAdDmqPn3C3szxwgJoD+6k9dBi1tulMLU1goKedZZq3gk4XGyvhXEepyCW8MhMqBlId0J1P131D6a7PmMkO5utPNlqoQPyNkHIHpEyBkDj4/n3UFU+hqE5URYsy5XUI7t7szThdTtaeXMube98kqzwLgGBDMD9J+wmzkme1GNSpqop1xw6K/7WQ6q1bvcf9R4wg7NFHMA8delX9LNRa7RSfqaIwx9PW8nQVJbnVOB2uJmsVBUKizJ5Wlg1tLf2DJUwTQgghhBBCiCvZBSdrYWFhPP300zz99NP8/e9/55lnnmHVqlWEh4fzs5/9jOeffx6zueV3ygohhBCiizjqqDv+LdnbPiM4Zz2priJSATTgRENZ+GBCrr8Lbcrt+FkSOn17NoeNr058xYcHP+RYmbu6R0FhVOwoZqfOZmj01fVC/dVKdTo9lXOZ3oDOduiQt5VhY5qAAIypqRj79vUGdLq4OBTNxVcGiWZ8/z5+K55khOpC/fsrlGDhJ5SA5+5WFQ1KjxGQeickT4agGN/rX/8Ajh6j2Ll6KUMnzkQX1qPJTbhUF+tOruONPW9wovwEAEH6IHdQlzILf13zM7FVh4PK9esp/tdCbAcOuA9qtQTddhthjzyMMSWlw+6GrqCqKpXFNt+WlqerqCxu+rgA0Bm1hHcP8LayDI8LJLSbPzr91VlVKIQQQgghhBDXsgsO7PLz83n//fdZtGgR2dnZ3HPPPTz88MPk5uby8ssvs2PHDtatW9eRexVCCCHEhbJVwLH1WPetQHNsPUZnFb09X6pWDZwIHorl+ruITZ9KmDm0S7ZYUF3Ax4c/5tMjn1JWWwaAyc/E1N5TmZUyix5BTUMBcXlQnU7qsrK8LS1t+/e7w7mamiZrNWazp6WlZ+5cWir6Hj0knOss5WdQv3wSBXflloJKFCU4UCiNHE54+nSU5MkQENH6eYK6URyYAkG+bfFdqot1p9bx5o9vcrz8OACB+kAeTH2Q2SmzCdA3P//MZbNRvnw5xe8swp7jrvRVjEZC7r6b0Lk/QR975bW2ddidlORWe0O5opxKik9XUWdzNrs+INTgnTMXHucO6YLCTCgaeYOCEEIIIYQQQlwL2h3YLVu2jEWLFrF27VpSU1P5+c9/zpw5cwgJCfGuGThwIIMGDerQjQohhBCinSpy4fAq1EMrUbO2oHHZqa99L1SD2O6XjjZ1CsNvnUa/4KAu2+a+wn18cPAD1p9cj0N1ANA9oDszk2cyNWkqQfqu25toSnW5qDt5sqGt5f4D2A4eRLVam6zVmM0YUlMweebNGdP6ok+QcK4rle9ZQTBN2yyWTlpIRPrdF3xel+piw6kNvLHnDW9lbKAukPvT7mdOyhwC9YHNXs9ZVkbp0qWUfLAYZ0kJANqQECyzZ2OZMxs/i+WC99SZrBV1DRVzOVUUn6miNN+K6lKbrNVoFUK7+XvnzNVXzxn9dV2wcyGEEEIIIYQQl4t2B3Zz587lvvvuY+vWrQwZMqTZNT179uS3v/3tRW9OCCGEEO2gqnD2IBxeCYdWQu4PACiej+OuGNa7BpMbfQvDR93GpNRo/LRdE5zYXXa+PvU1iw8uZk/hHu/xG6Ju4P6U+xkdNxqtRlq+dTV3OHfK3c6yvq1lZiauZsI5xWRyt7VMS8XUty/GtDT0CQkoWvl7vGzsX0bApj80OexQNWQbr+M8NXU+CqwFnLCfIK86jyPlR3hjzxscKT0CQIAugPtT72dO6pwWA3d7bi7F775L2Wefe8NeXffuhM6dS8i0qWgu09b6LpdKWYHVM2euIaCzVtQ1u97oryM8zh3IRcQGEBYbiCXajNZPQmshhBBCCCGEEL7aHdjl5eWddzadyWTixRdfvOBNCSGEEKKNnA7I2ekO6A6vhNKT3i+5UPjB1Zv1zhv4VpPOwOvTeXBYAtdFN1/p0hnKa8v57MhnLD20lAJrAQA6jY6JiROZnTKb1LDULtvbtU51ubBnZ7sr5uoDusxMXNXVTdYqRiPGlBRvS0tT377oExMlnLtcqSpsfhU2zUcLHHLFkqTkolVcOFQNv3M8wpM9erX5dMuOLuOlbS/hwsU7X7zjPe6v82dOyhzuT72fYENws9e1HT5M8cKFVKxcBU53a0hDcjJhjzxC0G0TUPwuuGN/h6uzOTzBXENLy5Lcahz2phWKKBASaSase0M7y/DYQPxD9DJzUwghhBBCCCFEm7T7f8SbNm1Cq9UyYcIEn+Nr167F5XIxceLEDtucEEIIcc2ryCW8MhMqBkKYZ4ZbXTUc/8Yd0h1ZAzUl3uV2Rce3jr6scw1mo3MQxtAYHrgxgaWD4wg2d127tRNlJ/jw4Id8efxLbE4bAKHGUO697l5mXDeDcFN4l+3tWqSqKvbs7IaWlgfcH66qqiZrFYMBY3KyJ5xLw9g3DUPPnpdVsCJaYa+BL34O+z8H4D31dl6qm0mUUkoPpYBsNYonp40mJtjUptPlV+czb9s8VHxbPc5MnsnPB/682aBOVVWsGbsoXvgvqr/d4j1uHnYjYQ8/gv+I4Z0WalWV1mIr1lJVWoslUufdX1Vprc+cucLTVVQUNp3BCOCn17iDudgAwuPcLS1Du/mjN8pjQgghhBBCCCHEhWv3/yqff/55Xn755SbHVVXl+eefl8BOCCGE6Cjfv4/fiicZobpQ/+9V6H8f1JTCiW/AYfMuq9UF8S038Fn1ALa4+mPFyMikcP4yLIExyZFoNV1T3eFSXWzL3cbizMVszd3qPX6d5TrmpM5hYuJEDFpDl+ztWqKqKvbTp71VczX7PW0tKyqarFX0egwpyZjS3PPmjH3TMPTqJeHclaoiDz6aBbnfo2r8eD/0V7x4ejA39LDw17tH8emaTbw6aQzx4W2ruq2qq+LPO/7cJKwDGNdjXJOwTnU6qdzwNcULF2Lbu9d9UKMhcMJ4wh56GFO/vhf9LbZH5tZcNi0+hKqaWZKRQWyyBdWlUnS6ilqro9nr+IcYPNVynraWcYEERZjQdNHzqhBCCCGEEEKIq1e7X305evQoqalN21UlJydz7NixDtmUEEIIcc0rPwMrnkRR3a3XFNUFe5Z4v2wPjOM/pmEsOJvCt5W9caLFrNdyzw2xPDAsgd6RAV21c6x2K1+d+IrFBxeTVZ4FgILCmLgxzEmdw+CowdIi7hJRVRX7mdyGeXMH9lNzIBNXeXmTtYpOhyE5GWPfNHdA17evO5zTdV0lpuhAuT/C0plQmQsmCzsGv86L63XotAovT+tHN4uRpGCVmGBjm063KWcTf9rxJ85azzb5mkbREBcY573sqq2l/N9fUPLOO9SdOgW4KzWDp00l7Cc/Qd+jR8d8j+dhraij6HQlxaeryTtRRtaPRT5fP32otOF70ChYYsyExwYSFtvQ1tIUoO+UvQohhBBCCCGEEO0O7IKDgzlx4gQJCQk+x48dO4a/v39H7UsIIYS4tp35D6hN5yTlJU7jn7YJLD4ZgKq6Q6+EMDMPDEvgnsGxBBm7LmzJq8pj6eGlfHbkMyrrKgH3TKupvacyK2WWzwv64uKpqoojN5eaAwewNZo752wmnEOnw9inj8/MOUPv3ih6CSOuSplfwLLHwFED4X2onLqYXy7KAWp5fHRvkqICsdvtbTpVcU0xL2e8zJqTawCIC4xjbNxY3j/4Pi7VhUbR8OKwF4n2j8ZZXk7pRx9T8sEHOIvc4ZgmOBjLrJmEzpmDX1jYJfl2nU4XZflWik5XuWfOnXHPnKupqDvvdQeNjyNpcDShMf5odZpLsj8hhBBCCCGEEKIt2h3Y3XHHHTz11FMsX76cXr3cw+mPHTvGr3/9a+64444O36AQQghxzTm6AVY82eSwEw1TD44hH3f7utHXRfDg8ARGJUV0WXs2VVXZU7iHxQcXs+HUBpyqE3C/qD87ZTZ39rqTAH3XVftdLVRVxZGfT0195ZwnoHOWljZdrNNhTEryzJtzz50z9ElCI+Hc1a0il/CKTDRf74Qd/3Af6zUWpi/izytPUVRVS68If34+plebTqeqKl8e/5LXdr9GeW05WkXLA2kP8MSAJzD6GZkefAvf/HsJY+6aRUxgDAUvv0LZJ5/gsloB8IuJIewnDxJyzz1oOvBNfbYqO0WnK33CuZK8alyOpm06USA4wkR4bACBYUZ+3JBD426eigb6j4kjwNK2KkMhhBBCCCGEEOJSandg99prr3HbbbeRnJxMbGwsAKdPn2bkyJH8z//8T4dvUAghhLhmOGphwzzY8U8A8l0WIpQytIqKQ9XwguNhKvWRzB0SxwPDEkgM77rKdrvTzrpT61icuZj9xfu9x9Oj05mTMoebY29Gq9F22f6uZKqq4igowHbggE9A5ywpabrYzw9DUhKmvmnugC6tL4br+kg4d61pNO+S455jQx+H8f/N9pPlfLQrB4CX7+6Pwe/8j8szVWf44/Y/si13GwDJocm8NPwlUsPcbfHLPvuM6j+8SLrLRfU7X3FMowGXuyLYkJRE2CMPEzRp0kW1V3W5VMoKrBR7quWKT7v/rC6rbXa9zqglvLt7zlx4bABh3d0fOkPD92uJ9vfMsANFgdGzkyWsE0IIIYQQQghx2biglpjbtm1j/fr17NmzB5PJRP/+/bn55psvxf6EEEKIa0PhYfjsYSjYB8C6gDv5ZdFULFSSoCngpCuKfMJ45/7ruSU5ssu2WWor5bMjn/HRoY84W+OeZaXX6Lm95+3MTpnNdaHXddnerlT2grPedpa2AweoOXDA207Qh1aLISnJ29LSmJaG4brr0BgMnb9pcfk4Z94l4E6jhv8Sm0vhheXu55TZQ+MZkhDa6qmcLidLDi3h7z/8nRpHDXqNnscHPs6DaQ+i07jDN3t+Pnm//wOojUrVXC6MAwYQ8fMn8B85st0zKmutdm8wVx/OFedW47Q3bQsMEBRudM+a6+7vnTkXFGZEOU+lceqIbsQkBbHuq02MnzwaSxfO+hRCCCGEEEIIIc7V7sAOQFEUxo8fz/jx4zt6P0IIIcS1RVXhP4tgzQvgqKFSE8yTtkfZWHQ9APmEke9yz33SKgopMYFdss2jpUf58OCHfHXiK2qd7gqXcFM49153L9P7TCfMdGlmU11tHIWFnqq5TG9A5ygsbLpQo8HQu7enrWWae+bcddehMUo1kDhHyfGm8y5VFUpO8PcdlWQVVRMVZOC5icmtnuZo6VHmbZvH3qK9ANwQdQPzhs0jITjBc0qV6m3bOPvqa75hnUfkf/0X/kPTW70N1aVSXljjDuUaVc5VltiaXe+n17gr5WIDCO/eUDmnN13Qf2EACLAYMIY5CbBI0C2EEEIIIYQQ4vJyQf/bra6uZvPmzWRnZ1NX5zvM/Ve/+lWHbEwIIYS46llLUL/8BcqhlQB86+zHr20/o0ixcFtaNL0iA3hj0zFcKmgUmD+tLzHBpk7bnkt18d2Z7/gg8wN25O3wHk8JTeH+1Pu5LeE2dNoLb3l3tXMUFTVqa+kO6BxnzzZdqNFg6NUTY1pfb0BnTE5GY+q8v2txBQvt5R7G5lNhp+WoI5IFm939MV+6oy9BRt/HaoG1gBP2E5yuPM2q7FX8a9+/cLgcBOgCePqGp7mnzz1oFA2qy0XVxo0ULXgL27593uvbDCHUmCIw1RRitFeg7xHvc/46m4PiM9UUe+bNFXmq5hy1zma/jYBQA+Gxgd5QLjw2gOAI03mr5oQQQgghhBBCiKtFuwO7H374gUmTJmG1WqmuriY0NJSioiLMZjORkZES2AkhhBBt4Dy+Cfunj2K0naVO1fKK4z7eVydx1w1xPDaqJ70j3ZV0997QjU9WfcOMSWOID++c6jqr3cq/j/2bJYeWcKriFAAaRcPY+LHMSZnDoMhB7W55d7VzlJR421rWeGbOOfLzmy5UFPS9emLyzJvzhnNmc+dvWlwdgrvDlL+hrngKRXWiKlrUyf/L/7euCIdLZUJaFLf1jfa5yrKjy3hp20u4cPHOine8x0fHjeZ3Q39HlH8UqsNB+aqvKHrrLeqOuYM/xWgkZMZ0spVe7DoZ5g0KBybZyMnXUrQ7yzNrrpKKouar5rQ6DWHd/JvMmjP6S/gvhBBCCCGEEOLa1u7A7umnn2bKlCm88cYbhISEsGPHDnQ6HXPmzOHJJ5+8FHsUQgghrhq1tTUc//gFkk8swojKcVcMz6hPMvDGUWwemUi3EN+qqphgI0nBKjHBl74V4pmqMyw9uJRlR5dRaa8EIFAXyN197ua+5PvoHtD9ku/hSuAoLcW2/4A7oDvgDugcuXlNFyoK+sREjGlpmPqmuavnUlLQ+Pt3/qbF1e36B3D0GMXO1UsZOnEmiw+52JOTSaDBjz/e2ddnaX51PvO2zUPFt63l7278HTP6zEC12yn96GOK//Uv7KdPA6AJCMAyezahD9yPTePPrhe2QX1mr2j48ZiZH4/t41z+IQZ3KOdpaRkWG0BIpAmNVnNJ7gYhhBBCCCGEEOJK1u7A7scff2TBggVotVq0Wi21tbX07NmTV199lQcffJBp06Zdin0KIYQQV7SqWgdffbOF/jt/Tarqrlb5jFvJG/4HFo5MweKv75J9qarK92e/Z3HmYjbmbMTlaauXEJTArJRZ3NnrTsy6a7f6y1lW5q2Yq6+gs+fmNrtWn5CAsW9fb0BnSElFGyDhnOgkQd0oDkwh12XhtbXbAHh+UjJRQe6wX1VVdhfs5m/f/61JWAfQU9+dknffo2TRIm/rVq3FQuiDD2KZNRNNYCDZmSXs+Pcemrk6QRFGuvUKaaiciw3AFNA1z2tCCCGEEEIIIcSVqN2BnU6n87bBioqKIjs7m5SUFIKDg8nOzm73Bs6cOcNzzz3H6tWrqampoU+fPixcuJAbbrgBcL+48NJLL/HWW29RWlrK0KFD+cc//kFaWlq7b0sIIYTobMVVtby7NYvS7e/xG3Uh/kot5QSwq988Jk6ei7/hgsbJXrQ6Zx1rT67lg8wPOFhy0Ht8WMww5qTO4abuN6FRrq0qGGd5uXvmXKOArr7C6Fz6Hj088+Y8c+dSU9AGdk7LUnF5qSqtxVaspaq0Fktk17Z1VFX4w4qDWOucpCeEMnNIPHannTUn1zR5rIdWqMSUqpSb4MajCgfakEoAACAASURBVIH//DVnyysA8IuKIuzhhwiZPh1Vb+DYrgJ+WH+Q4jPVzd6uooGp/3U9AZZLXwkshBBCCCGEEEJcrdr9KuGgQYPYvXs3ffr0YcyYMfzhD3+gqKiIDz74gH79+rXrXKWlpYwYMYIxY8awevVqIiMjOX78OCEhId41r776Kn/9619599136dOnD//93//NuHHjOHz4MIHywpgQQojL1OlSK//aksXKXQf5A28zRbsDFDgbOoSQOYu4NTSuS/ZVXFPMJ0c+4ZPDn1BUUwSAQWtgcs/JzE6ZTZIlqUv21dmcFRXYMjPdAd3+/dj2H8Cek9PsWl18fENLy7S+7nAuKKiTdywuR5lbc9m0+BCqambprgxGz0kmdUS3LtlLVWkt+7P8+E9eEXqdht9MjuedAwtZenApZ2vcFXNGrZE7et1B/x1n6f3WBjSqu1hOAVQq0MXHE/boIwTfeScOl4a93+Wy5+scqkprAdAZtKSO7IY5SM+O5cdRVVAUGD07WcI6IYQQQgghhBDiIrU7sJs/fz6Vle65Nn/605948MEHefzxx+nduzeLFi1q17leeeUV4uLifK6XkJDg/VxVVV5//XV++9vfelttvvfee0RFRbFkyRIee+yx9m5fCCGEuKSOFFTy5qbjfLEnl0HqQZbr/0msUoRL0cKY3xJ501Og0Xb6vg6XHGbxwcWsPLESu8sOQKQpkpkpM7k76W4sRkun7+lScuTnYzp+HEd+PhqLBduBTGz793sq6PZjP9V8VwBdbCzGvn0bArrUVLTBwZ28e3E5UlUVW7WdsnwrZWetnD1Vwf7NuY2+Dps+PER8aminh1e7V51k55cnsGDiMVSOpuznsc0vUuOoASDCFMHM5Jnc0/tulK+3krfgWe9160fRRf3+d1juvRdrtZOdq3LYv/kMdTUOAMxBevrfEkvayO4Y/d1VhIkDw1j31SbGTx6NJTKgU79fIYQQQgghhBDiatSuwE5VVSIiIrztKCMiIli1atUF3/iXX37JhAkTmD59Ops3b6Z79+488cQTPProowBkZWWRn5/P+PHjvdcxGAyMGjWKbdu2NRvY1dbWUltb671cUeFu7WO327Hb7Re81/pzNP6zo9d39PW7ypW6764m95voLO35WTv3ObW0tNR7XXlO9fVDThkLvs3i60OFaHHyK7/l/NLv32hwoYYk4LprAWr3G3A6XeB0dcq+nS4nW3K3sOTQEnaf3e093jesL7Oum8XY+LHoNLoLPv/lSHU4KHnjTUrffps4VeXkW2+3uNavezcMqakYU9MwpKZiSGsazrkA11Vy34i2cdQ5qSiyUXa2hvICq/tPz0et1dHqdVUXFOdVYghoPpS/FM+pVaW17PjyOIonetOg0OdgXxyRU3DGlTM+/SbGhQ6iZsVKip6egePMmebPE9qDHz48wpFdBbgc7iF1wZEmBtwaS9LgSLQ6jXevAIYADcYwJ4YAzRX1/CG/b10Yud9EZ5HfU6+sx9iVuu+uJveb6CzynHplPcau1H13NbnfRGe5mJ+19lxHUVW1mbHxzXO5XBiNRg4cOEBS0sW3zDIa3e8+/q//+i+mT59ORkYGTz31FAsWLOCBBx5g27ZtjBgxgjNnztCtW0N7oZ/+9KecOnWKtWvXNjnnvHnzeOmll5ocX7JkCWaz+aL3LIQQ15KlS5fy8ccfNzkuz6luqgqHyhU2nNFwrML9YnmcUsBbpn+S4joKQHboCPbFPoBDa+q0fdlUG9/Xfc/22u2Uutz/0dKgIU2XxnDDcOL8uqYd5yXhcmHIzcV8/ASmE+4PbV1dk2X2oCBs8XHUdo/FFtsdW/fuuPz9u2DD4nKgquC0KTiqNDisGuzVGhyeD2eNQkPdWVNaows/fxcag4uaXN05a1WiR1fjZ2r+1+tL8Zyak2dD+TGi5QWqin91Lpayo4SUHyPQmo2xuphaQwg1pgjsWhP5MTdSFN7f+73oLQ4CE+0YIx0oLd8VQgjRpeT3VCGE6DjynCqEEJeO1Wpl1qxZlJeXE3SeESvtCuwA0tLSWLhwITfeeONFbRJAr9czePBgtm3b5j32q1/9il27drF9+3ZvYJebm0tMTIx3zaOPPkpOTg5r1qxpcs7mKuzi4uIoKio6751xPna7nfXr1zNu3Dh0Ol2Hr+/o63eVK3XfXU3uN9FZcoorWbbuO6aNv4m4sNZngZ77nJqbm0v//v2v+edUp0tl7YECFmzJIjPP3SZap1V4MSGTmWdfR2uvRDUE4pz4P6hpd1/UbbVn3zmVOXx05CO+PP4l1Y5qAIL0QUzrPY0ZSTOI9o++qL1cDlSnk9rDh6nZtYuaXbuw/ed7XFVV571et3cWYh4ypBN2KC4ntVY7ZQXu6riGSjkr5YU2nPaWK131Ji3BkWZCIk0ER5oIiTIRHOH+3E/fUD13aHs+W5Ye9c5yGzkzieRhLT/OLsVz6rvfbcT2sRYNGu8xVXURUbYXqz4aazOPe4POSW2dBp80ToGEfmH0HxtLdM/z7+VK/b3lSt13V5P7TXSW9vysye+pXe9K3XdXk/tNdBZ5Tr2yHmNX6r67mtxvorNczM9aRUUF4eHhbQrs2j3D7tVXX+WZZ57hjTfeoG/fvu29uo+YmBhSU1N9jqWkpPD5558DEB3tfoEhPz/fJ7A7e/YsUVFRzZ7TYDBgMBiaHNfpdB32oG3vuS72tjty753pSt13V5P7TVxKH+/K5jfL9uFStfzz4Hb+Mq0f9w6Jb3G9TqcjIKBhNlFNTY33+LX4nFrrcLLs+zMs2Hyck8VWAEw6LT8ZHMYvbQswH/zUvTBuKMq0t/Gz9LjgfZ6rpX2rqsrugt18kPkBm3I2oeJ+H05icCJzUuYwuedkzLor9x2R9QFd9c4MrBkZWHfvxuWZpVtPExCAefBgzOnp6Hv14vTjj4OrURij0WDu2VOeW69STruL8sIays5aKSto+CgtsGKrarnthEarEBxhIiTKTEikmZBoz59RZkyBOpQ2lJb1uzmO2GRLm2e5XYrn1KEp1/Gp35+Itt8HihZUJymHl9Itfzua4GAMk+/Gdv14zlaZyD1aRvHpKmrt2iZFhHc9NZDu14W2+/av1N9brtR9dzW530RnacvPmvyeevm4Uvfd1eR+E51FnlOvLFfqvrua3G+is1zIz1p71rc7sJszZw5Wq5UBAwag1+sxmXxbfJWUlLT5XCNGjODw4cM+x44cOUKPHu4XOBMTE4mOjmb9+vUMGjQIgLq6OjZv3swrr7zS3q0LIcQ1pdxqJ6fUyulSKzklNRzKr+Dz7xtmF7lUeGHZfm7uE0FMcOe1a7wSVdrsLNmZzcLvsjhb6X7XYYhZx0+GJ/BQQglBKx+F0ixQNHDzs3DzM6Bt9z+x7VLrrGXViVUsPriYI6VHvMdHdB/B/Sn3M6zbMDSKppUzXJ5Ul8sT0O3EmrHLHdB55tHW0/j7ewM6c3o6xtQUFG1D1VPMH18i7w8vukM7jYaYP76ELvrKry68lqmqSnVZrU8YV1ZQQ1lBNZXFNlrrF+EfrPcJ4+o/gsKMaLQX/xgJsBgwhjkJsDR9w1hnSMHIzA3bqDVkUmOKwFRTiKG2jKjfvkDIjBloPG9kS/asP7GnkNVv7GvmTNL7UgghhBBCCCGE6ErtfjXx9ddf77Abf/rppxk+fDjz589nxowZZGRk8NZbb/HWW28BoCgKTz31FPPnzycpKYmkpCTmz5+P2Wxm1qxZHbYPIYS4EtXUOd1hnCeQyylp9HmplUqb47zncKoqJ4usEti1oKiqlne3nuT97Sep8NyfMcFGHhnZk/tu6Ib/7v+DJfPB5YDgOJj2NvQYdmn3VFPEx4c/5pPDn1Bic79JxuRn4o5edzArZRY9g3te0tvvaKrLRe2RI1gzMtxVdLt34yov91mj8ffHNPgG/OsDupQUFL+Wf4UJueceDEOHsuXTTxk5fTqmuKtoZt9Vrq7G4QnjPB+NquYcdS23sNQZtD5hnMXzZ3CkCb3x0obnXa3u5CkUwFhbhrG2zHvc0Oc6b1jXWGR8IIqCT8ipaCA4Uv4dEEIIIYQQQgghulK7X8F48MEHO+zGhwwZwvLly/nNb37DH//4RxITE3n99deZPXu2d82zzz5LTU0NTzzxBKWlpQwdOpR169YRGNj63CUhhLjS2Z0u8spsnhDON4zLKamhqKr2vOcID9ATazETF2rGYtLxwY5TNC5E0SoKCeFXbrvESyWnxMq/tpzg49052DxzrnpG+POzUb24a2B39NW58NE0OPWd+wppU2Hy62AK6fC9FFgLOGE/wXe537E+ez2rT67G4XKHh1HmKGalzOLupLsJNgR3+G1fCqrLRe3Ro1h3ZlCdsZOaXbtxnhvQmc2+AV1qaqsBXXP8oqOp6dULP6msu+w4nS4qCt0z5cryfUM5a0Vdi9dTNApB4UYsUWaC60M5TytLc5C+TS0sr0b6hB6g0TRpA6vv0Xy74wCLkdFzktm0+JB39t7o2ckEWIydtGMhhBBCCCGEEEI0p92BXXZ2dqtfj49veRZScyZPnszkyZNb/LqiKMybN4958+a167xCCHG5c7lUCqtqfcO4Rp/nV9hwulrp8wYEGvyIDTUTZzER1/jPUDOxFhNmve/TfFr3IM8MO9AoMH9aX6mua+RIQSVvbjrOF3tyvfd9/9hgnhjdi3Gp0Wg1CmR+CV/+EmxloPOHSa/BwFnuV7072EeHPmL+zvnuuXSbGo4PjBjI7NTZjI0fi05zefdodwd0x9zz5zLcbS7PDegUsxnzDTdgTh+Cf3o6xrS0dgd04vKiqirWijqfmXLuirkaKgprcLXy3GYK0nvCOBMhUf6edpYmgiJMaDugheXVRhcd3e42sKkjuhGTFNTm2XtCCCGEEEIIIYS49Nr9alhCQkKr72B2Op0XtSEhhLhaqKpKeY29UVWcb5Xc6dIa6hwtt3gD0PtpiLWYiLOYiQut/9PsvRxs0rWrquTeIfEMS7TwyapvmDFpDPHhUq0M8J9Tpbyx6TgbDhZ4j93UO5zHR/dieK8w931cVw1rfgPfv+de0G0Q3L0Qwnp16F7sLjvbc7ez7Ogyvs7+usnX/z7m74yOH92ht9mRVJeL2mPH3PPnMjKw7tqFs7TUZ41iNmO+/nrM6en4pw9xB3QyHPqKVGdzUH62ptFcuYZWlnZby78T+uk1DS0sz5ktZzBJWNsedXV1mO+4g27XX8/2ZcsYNm0apthY6urqUBTFZ7h1XV1DBaPeX0EXUofeXznv2nOd++9Oa2sB9Hr9Ba212+2orQwovNC1LpeLurq6Fte357w6XcO/ww6HA5erldat7Vjr5+eHRqO5bNY6nU6cTmeL95tWq0XrmSVav7YlnbHW5XLhcLTcGlyj0eDneWPI5bBWVVXsdnuHrG3vY7mr10LTx5wQQgghhBDXqna/IvLDDz/4XLbb7fzwww/89a9/5c9//nOHbUwIIa4E1jpHk8o491y5Gk6XWKmsbX2OnEaBmGCTbxjX6POIAAMaTcdWbsUEG0kKVokJvrbbn6mqyuYjhbyx6Tg7s9yz4BQFbkuL5mejejEgrlF7y7w98NnDUHwUUOCmp2D0C+Cnb/7k7eRSXXxf8D2rs1az7tQ6yhrNoTqXv96/Q26zo6iqSt2xY1RnZHhDuiYBncnkDejM6UMw9e0rAd0VxOV0UVliozS/oUqurKCasoIaqstabs2rKBAYZnRXyUWZfFpZ+gcbUDr4ue1aNX/+fJ/LO95/3/t5UlKST6v51157rcmL4Xv37gWgR48ezJ0713v89ddfx2q1Nnub3bp181n7j3/8g/JzKmfrRURE8POf/9x7+e2336awsLDZtcHBwTz99NPey4sWLSI3N7fZtWazmWeffdZ7efHixZw6darZtTqdjt/+9rfey1lZWbz22mvNrgV8OnssX76czMzMFte+8MIL3rBhxYoV7Nmzp8W1zzzzDP7+7ufwtWvXsmvXrhbXPvnkk1gsFgA2btzItm3bWlz7xBNPEBkZCcCWLVvYvHlzi2sfffRRunfvDsDOnTtZv359i2sffPBBEhMTAff/Affu3ev9eTnXrFmz6NOnD+D+mfriiy9aPO/06dNJS0sD4NChQ3z66actrr3zzjsZNGgQAMePH2fJkiUtrp00aRLp6ekAnDp1ivfee6/FtePGjWPEiBEA5OXl8fbbb7e4dtSoUYwZMwaAoqIi/vnPf7a4dvjw4YwfPx6A8vJy/va3v7W4dsiQIdx+++0AWK3WVn8mBwwYwNSpUwH3/7/Pfdw3lpqayowZM7yXW1vblueIeu19jvjpT3/qvdye54h33nmHOJk9K4QQQgghrlHtDuwGDBjQ5NjgwYPp1q0br732GtOmTeuQjQkhxOWgzuEit6zmnPlxDYFccXXr7xgGiAg0NGpZ6RvIRQcb0XV2i7eKXMIrM6FiIIT16Nzb7kJ55TaOliucKa1hX547qMvMqwBAp1WYOqg7j43qRa+IRq3hXC7Y8U/YMA9cdgiMgakLoOeoi96PqqocLDnI6qzVrM5aTYG1obov1BjKyO4j+fL4l+52mB4aRUNcYNe+iKWqKnXHj/sGdCUlPmsUkwnzoEGegC4dU980FH3HhJvi0lBVlZpKu888ufqP8sIaXM6WK4yMATrfuXKeqrngCBNanbSwFEIIIYQQQgghhGiLDus51KdPn1bfJSqEEJcjl0uloNLWpEoup9TK6RIr+RU2zjNGjiCjn28Y1+jz7iFmTHpt53wzbfGf9/D76ilGqC7U/3sVpvwNrn+gq3d1yX28K9szu0/L/2Vu8R4367XMTI/nkZGJTWf5VebDvx+H4xvdl5Mnwx1/B3PoRe3lZPlJVmetZlXWKk5WnPQeD9AFMDZ+LJN6TiI9Oh0/jR/XR13PS9tfwqW60CgaXhz2ItH+Lc+luhRUVaXuxAmsGRnekM5ZXOyzRjEaMV/fOKDrKwHdZcpe5/S2sGzcvrKswEqtteWKYK1O45kp52lhGd3QytLoL9WSXemFF14A3FU3a9euZcKECd5WdOe2rnzmmWe8n5+7/ty1Tz31VIu3ee7axtUx5/Poo4+2ee3cuXNbbUfZ2Jw5c9q8NjExkfHjx/u07GvJ1KlTueuuu1r8euNzTJkyxVsxdb61EyZMYNy4cS2u9Ws0x/OWW25h9OjRbVo7cuRIb+XY+dYOHTqUIUOGtGntoEGDyMvL8/n5aqy+FSVA//79vRV0zWm8Njk52fszfL61vXr1avPaHj16tLq2vtUnQExMTJvXhoeHt3ltcHBwm9eazeY2r9XpdK2uPffxWb927969rF+/nl//+tctrm38HAHuytWoqCjGjRvXac8RDz30UKuVn0IIIYQQQlzN2h3YVVRU+FxWVZW8vDzmzZtHUlJSh21MCCE6gqqqlFrtTcK4nBL3DLkzpTXUOVufI2fUaYi1mJtUycV6quSCTZfxi9VOB+Tvhezt7uDp2AbqX0JRVBeseAp6jYXg7l26zUspr7yG55ft49zXcR++KYFfjEnC4t9MsHR4DXzxBFiLwc8Et82HG+a6e/xdgPzqfNaeXMvKEys5WHLQe9ygNXBz7M3cnng7N8XehEFr8LnetKRppEem8+n6T5k+bjqxwbEXdPvtoaoqdVlZ7vlzGRlUZ+zCWVTks0YxGDBdPwj/+oCuXz8J6C4jLpdKVYmtIYzL98yXO2ulqqTlFpYoEGgx+oRxIVHukC7QYpQWlpep+naMiqKg1WrR6/UtBlGN50Sdb73+PI/pxm3zzre2PedtrC2B2oWs1Wg0rd5PF3rexgHX1ba2fj5cW+63xrPk2nrejl5b/3dcb/ny5ezZs4exY8cycuRI7/GDBw/y8ccf+7RBbc95wd0utHEL0ICAAOLj4xk3bpy3ren5KIrS5LxZWVm89957PPfcc00euxfymBswYADJycmtXvfcr913333ev/fzrW3LHtqiPY85IYQQQgghrjbtDuxCQkKavGNOVVXi4uL46KOPOmxjQgjRVtW1joYw7txZciVWquucrV5fq1HoFmJ0B3GNquRiPZ9HBBiaPO9dtmqr4MxuyN4Bp7bB6d1gr255veqEkhNXdWC3IbOgSVgHcGtKdNOwzl4D6/8AGW+5L0f1g7v/BZHJ7b7dMlsZ606tY1XWKr4v+N7b2lKraLmx243cnng7Y+LGEKAPaPU8UeYoeup6EmWOavce2sId0J1sCOh2ZeAsbCagGzQIc/oQ/NPTMfbvj0YCui5nq7ZTVmB1z5Zr1Mqy/GwNTkfLb0QwmP08YVxD+0pLtLuFpd/lVBEshBAdyM/Pj61btzJ48GBMJtP5r9AOBoOBX/ziF4B7zt2KFStYunQpP/vZz3yq48D9767L5Wpz+Hg+DoejTeGrTqdrdxhmNpsvdFtCCCGEEEKIC9DuwG7jxo0+L1xrNBoiIiLo3bt3u96lKYQQbVXrcHKmtIac0oZA7nR9IFdaQ0kb5shFBho81XENVXKxnllyMcFG/Dp7jlxHqTrrDueyd0D2Nsjb6w7hGjMGQ/wwiEyBrX8DtdEL+YoWQnt27p470bGzlfzP2sNNjmsVhYTwc16EKsiEzx+Gs5nuyzc+AWNfBJ2xzbdXba9mY/ZGVmetZnvudhxqQ4vB6yOvZ1LiJMYljCPUeHFtNS+GqqrYT52iemeGN6RzFBb6rFH0et+AbsAACei6iMPupLzwnBaWBe7Ltmp7i9fT+CkER9TPlPNtZWn0b9r+UAghrnY9e/akpKSELVu2MH78+BbXZWZm8s0331BSUkJAQABDhw5l+PDh5z1/YGCg98/Ro0ezbNkySkpKqKys5L333mPOnDl8/fXXFBQUcP/995OQkMDWrVvZvXs3VVVVhIWFcfPNN5OWlkZpaSnvvfceAK+88grgrpCbOnUqixYtIjIyEq1Wy549e4iMjGTu3Lls27aNH3/8kdLSUkwmE3369GHcuHEYDO7q/R9++IE1a9bwm9/8BoBvvvmGQ4cOMXz4cDZu3IjNZqN3797ccccd3ussWrSI6OhoJk6cCMD//u//csMNN1BSUkJmZiZGo5Gbb76ZwYMHe++H7OxsVq5cSVFREZGRkdx88818/PHHPPbYY8TExLT3r00IIYQQQohrSrsTttbmJwghxIVwulTyK2zuMK7EHcKdblQpV1Bpa7ZCqrEQs66hOs5iJtYTzsVazMRaTBh1V0HViKq6q+Gyt7s/Tm2HkuNN1wXHQfyN7pAufhhEJEP9u7tDe6KueApFdaIqWpQpr1+11XVnymq4f2EG5TYHsRYTuWU1uFTQKDB/Wt+GmXWqChlvw7rfgbMW/CPgrjch6dY23U6ds44tZ7awOms1m3M2Y3PavF9LDk1mUuIkbku4jZiArnmRSlVV7NnZVO/ciTVjlzugO3vWZ42i12MaOBBzejr+Qz0VdAZDC2cUHU11qVSV1TY7V66yuPXnvwCLoSGMa1Q1FxhmRCMtLIUQwktRFMaOHcvnn3/O0KFDCQ4ObrImNzeXTz/9lNGjR5OWlkZOTg4rV67EZDIxaNCgNt9W/RtZnc6GN1GtX7+e8ePHY7FYMBqNbNy4kYMHDzJ58mRCQ0M5deoUy5Ytw9/fn/j4eGbMmMEnn3zCL37xCwwGg0913J49exg8eDAPP/ywd3ajoihMnDiRkJAQSktLWblyJevXr2fy5Mkt7rO0tJRDhw4xa9YsbDYbn376Kd999x1jx45t8Trbt29nzJgxjBw5kszMTFauXEmPHj2IiIigtraWpUuXkpSUxN133015eTlr1qxp8/0mhBBCCCHEta7dgd1f/vIXoqKieOihh3yOv/POOxQWFvLcc8912OaEEFcHVVUprq7zhnHu+XEN8+Ryy2qwO1tP5Ew6rTeMc7er9K2UCzJehfMuvPPndnhCuh1QffacRQpEproDuh7DIW4ohMS1fM7rH8DRYxQ7Vy9l6MSZ6MJ6XNJvoasUV9Vy/8Kd5JXb6BXhz6c/G05VTS2frPqGGZPGEB/ufhc81UXwxc/hiOfFpN7j4K5/QkBkq+d3upxk5GewOms1G05toNJe6f1afGA8k3pOYmLiRHoGd371oqqq2HNyfAO6ggKfNYpO5w3ozEPTMQ0YIAFdJ6itcVDWqH1lfSvL8rNWHHUtt7DUG7XuIC76nGAu0ozOcBW8GUEIITpJSkoK0dHRbNq0iTvvvLPJ17dv305iYiKjRo0CIDw8nMLCQrZt29bmwK68vJxt27YRFBREWFgYVqsVgDFjxtCrVy8A6urq2L59Ow8++CBxce7f20JDQ8nOzmb37t0kJCR423b6+/s3aeEZGhrapEpw2LBh3s8tFgu33HILX331VauBnaqq3HXXXd6Kuv79+3PixIlWA7ukpCTS09MBuOmmm9ixYwcnT54kIiKCvXv3AjBlyhR0Oh2RkZFUVFSwYsWK899xQgghhBBCiPYHdgsWLGDJkiVNjqelpXHfffdJYCfENarSZvcGcO5ArlH7ytIarOeZI+enUehuMXmr5GI9wVx9C8swf/3V38Kt8fy57O2Qs6vp/DmtHrrf4KmgGw5xQ8Bkad/tBHWjODAFgrp13N4vI1W1Dn6yaBcnCqvpFmzkg4eHEuqvJ1CvkBSsEhPsaXF5fCMs/xlUFbjv13F/gqGPQQs/Z6qqsrdoL6uzVrP25FqKahrmvEWaIrkt8TYmJU4iNSy1U39WVVXFfvq0e/6cJ6Rz5Of7rFF0OkwDBngCuqGYBvRHY2x7q0/Rdk6Hi4oid8vKUp82llZqKltpYalRCIowecO4hlaW/pgCpYWlEEJ0lFtvvZX33nvPJ+CqV1hYSHKy79za+Ph4duzYgcvlajKPrl5tbS1//vOfAbDb7cTExHDvvff6jIzo1q3h967CwkIcDgfvv/++z3mcTmeb2kY2Ple9rKwstmzZQmFhIbW1tbhcLhwOB3V1wm08kAAAIABJREFUdehbaGsdEhLiDevA3c6zurqV2cdAVFTDTF1FUQgICPBep7i4mKioKJ9qwO7dr85ODkIIIYQQQlwK7Q7s8vPzm/1PREREBHl5eR2yKSHE5cdmd3KmrKbZlpU5pVbKrC2/EA3uDCQq0NikZWVcqDuYiw4yor3W2rf5zJ/bDnl7mp8/F3djQwVdzMB2zVS71tjsTn76/m72nSkn1F/P+w8PpVuI77vScdTCxnmw/f/clyOS4e5/QXS/Zs95tPQoq7NWszprNaerTnuPBxuCGddjHJMSJ3F95PVoNZem0smRn4/p+HEc+fno4uLcAd2ZM1h3ZmDN2El1xi4c5/77q9NhGtAf//R0zOlDMQ0cIAFdB1JVFWt5nW8gd9ZKWb6VimIbqqvlimFzsB5LlJng+lDOUzEXFG5Ec6XO0hRCiCtIQkICvXv35uuvv2bgwIHnXa+ery87oNfreeyxx7wBVnMBWeMQq/6cs2fP9s6+q9eWufCNzwVQVlbGhx9+yODBgxkzZgwmk4ns7Gy+/PJLn7ac52ougDzf99vadVRVlTeYCCGEEEIIcRHaHdjFxcWxdetWEhMTfY5v3bq12Xf6CSGuDA6ni7xym7sirlGlXH0Ly7OVtec9h8Ws82lTGdeoSq67xYTB7xpu3Xbu/LnsHVB8rOk67/w5TwVd4/lzolUOp4snP/qBbceL8ddreXfuEHpHBjQsqMglrvg7/BbOh6JD7mODH4bx/w16s8+5TleeZs3JNazKWsXR0qPe4yY/E2PixjApcRLDuw1Hp720rVjLPvuMvD+8SJzLxcm3/4VpwADsZwtw5DYT0PXvjzl9CP5Dh7pbXJ7TPku0X53N4RPGlZ2t8QZ09tqWXwDVGbSN2laafFpZ6o3t/tVLCCFEB7v11lt58803CQsL8zkeERFBdna2z7GcnBzCwsJarK4Dd6XZuedqTUREBFqtlvLychISEppdo9W6f29uS2CYm5uLy+Vi/Pjx3n0eOHCgzfvpKOHh4ezbtw+Hw+ENHnNzczt9H0IIIYQQQlyp2v2q0SOPPMJTTz2F3W7nlltuAeDrr7/m2Wef5de//nWHb1AI0TFUVaWwqpackhrP/LiG6ricUit5ZTYcrVSFAPjrtZ75cWafeXL1LSwDDPJCtJfTAQX74NT2ts2fix/m/rO1+XOiRaqq8tvl+1l7oAC9VsPbDwymf2xIw4L/vIffiie5Hs/PuM4f7n4bkm/3LimqKWLtybWszlrNnsI93uN+Gj9u6n4TkxInMSp2FGadb7h3KTgrKqhYvYb8F19sOKiq1Pz4o2f/Okz9+jUEdAMHSkB3gVxOFxVFNu9cufqP0gIr1vK6Fq+naBSCwoxN5spZosyYg6+BFr5CCHEFi4qKol+/fmRkZPgcHzZsGG+//TabN28mLS2N06dPk5GRwe23397CmS6MwWBg+PDhrFmzBlVViY+Pp7a2lpycHPR6PQMHDiQkxP17zJEjR0hKSsLPz8+nfWVjFosFl8tFRkYGffr0IScnh927d3fontuiX79+bNy4kRUrVnDTTTd55/kB8u+iEEIIIYQQbdDuV9efffZZSkpKeOKJJ6irc7+QZTQaee6553j++ec7fINCiLYrr7F75sdZfebJ5ZS6Qzqb3dXq9fVaDd0tJmLrW1WeE8xZzDJHqUV11XB6d0MF3Xnnzw2DuPT2z58TzXplzWE+3p2DRoH/N3MQw3uHu79QlgMZb8G2/4fPT66jBmIGUlFXwdenvmZ11mp25u/EpbofIwoK6dHpTEycyK09biXYEHxJ9686HNTs3Uv1d1up3rqVmn37wNX84zXy2Wew3HcfGvOlDw6vZFWltdiKtVSV1hIS4UdNpd0njKv/vKKwBlcrb1YwBeoaquU8LSwt0WaCwk1o/aT6VQghrlS33HJLkyq0bt26MX36dL755hs2b95MYGAgY8aMYdCgQZfk9v39/dmyZQulpaUYjUZiYmIYOXIkAEFBQYwZM4YNGzbw73//mwEDBjB16tRmzxUTE8OECRP47rvv2LBhAz169ODWW29l+fLlHb7v1hiNRmbOnMnKlSt58803iYyMZNSoUXz++edtavUphBBCCCHEta7dvzUrisIrr7zC73//ew4ePIjJZCIpKanFd/sJIdomr9zG0XKFvHIb8eHNt9mz2Z1Nw7hGn1fYHK3ehqJATJDRMz+uaZVcVKARzbU2R+5CVRVCzo6GCrrzzZ+LHwbdBsn8uUtgwebjvLn5OAAvT+vPbX2CYM/H8OOHkPUteKrq8rVasnV+RDmcHNLrWLXlObaUZmJ3Ncxf7Bfej4mJE5mQMIFIc+Ql3XdddjbVW7dStXUr1h07cVVV+Xxd16MH9uxT9dt302gImjRJwroW1NU4KDtr5cCWXDK/ywXMLMnIQKvT4GzlDQt+Ok3DTLlGwVxIlAmD+dK2PRVCCHHpNRd0hYSE8Pvf/77J8dTUVFJTU9t87kGDBrUa6CUmJjJv3rwmxxVF4cYbb+TGG29s8bqjRo1i1KhRPsfmzp3b7Nphw4YxbNgwn2MDBgxocZ9jxoxhzJgxrZ7j3Nt6+umnm9zu448/7nM5Pj7e59jevXvRaDQEB1/aNz8JIYQQQghxNWh3YFdeXo7T6SQ0NJQhQ4Z4j5eUlODn50dQUFCHblCIa8HHu7L5zbJ9uFQt/zz4LQ/flEjvyIAmVXKFbZgjF+av9wRyTavkuoWY0EtFSPt558/tgOxtLc+fC4qFHsMaArqIlMty/lyBtYAT9hMUWAuIDY7t6u1clE925fCX1YcAlb8Ns3Fn7iuw/t9QV9mwKDadz8oy+WO4BVVR3H+figLF7raXvYJ7MTFxIhMTJxIfFH/J9uqsqKB6506qt26leus27Dk5Pl/XhoTgP3w4/iOG4z98OLqYGO8MO1wu0GiI+eNL6KKjL9kerwR1NgflZ2soO2ul/GwN5YVW7+WaSnuz16kP64LCjY3CuIaPgBADirxZQQghhLhoP/74IxaLhaCgIPLz81m/fj1paWnodPIGGCGEEEIIIc6n3YHdfffdx5QpU3jiiSd8jn/yySd8+eWXrFq1qsM2J8S1ILukmuc/3+ctonGp8PaWrBbXBxr8iA01u9tWnlMlF2sx4S9z5C5e/fy57B1wattVM3/O5rCxcN9CFuxdgIrKu/9+lxeHv8i0pGldvbULsmZ/Pv9v2df8UruFhwJ2YPnhdMMXQ3rAwNkw4F6+rc7mpa//f/buPDyq+vz7+Hu2TPbJQvZ9JRBBEQEhqBFkUQGXim3V1p/6s7b+7FOtrT+rVbBVH6tPaxe1Vm0V61Kl1ZpAZVFBURYFERBISEL2BbJMJvts5zx/TDLJkAkkkBXv13V5hcz5njPfGSbD5Xxy3/f/9B7rbuv67cnfZmXmSjJDM0ek1aurzeWB7oCuu82ls08VpsGA/4wZBOTkEJCTg+/UKWhOCHhDrrsO45w5bFu7lotWrsQvYXy/xoaL3erEUt9B8zHPQM5yvJOOloHnygH4+OuxdfSvNl7+f84lcWr4SG1ZCCGEEEBbWxtbtmyhra2NoKAgsrOzWbBgwVhvSwghhBBCiAlhyJ/s79q1i9/97nf9bs/NzeXBBx8clk0J8U2xraie+/+1H2/Tk86NNzEt3tTbsrI7nDP5yRy5YeeeP7fT1d6y6guwebYnROcDsed3V9CN7/lzdqed0pZSSppLKDIXUdJcQomlhIqWCtQ+rzYFhUd2PMK82HlEB0yAqq2WGia1HoLGTIoOfIpp28t8auyePWMFfAJh6tVw3g2QOBeLvZU/7f0TbxW+5fVyS5KXMDls8rBu0VZZ6Q7o2nfs7Nfm0ic1tTugm0fArFloAwJOeU19dDSdaWnoz7LKOrvNSUt9bxDnrpg73kG75eShnF+QAVOEPyGRfpgi/TBFuqrmTBF+2LocvPrAdtQ+b6waLYTFnPq5FkIIIcSZmT9/PvPnzx/rbQghhBBCCDEhDTmws1qtOBz9f3PdbrfT2dk5LJsS4mxX0djBr9cfYvOhY16P6zQanv/eTGJMfqO8s2+InvlzPRV03ubPGU2QOKe7em58zp9zKA4qWisoNhe7wrlmVzhX0VKBQz35PMMeiqpQ2Vo5/gO7L19Fn/8TclQFtfgJMoCM7mI0JflitDNuhCnLwScARVV4r/g9nt7zNGar2evltBotCUFnXq3mbG2lfedOV0C3fQf2igqP4zqTCf95cwnMyXG1uYyNPeP7nEgcdieW+k6vLSzbzCdv8esbYMAU6ecK4rqDuZ5Q7mRz5Xz89OTelMXW1wrc3U9zb8wiMHR8/fwKIYQQQgghhBBCCNHXkAO7WbNm8cILL/CnP/3J4/bnn3+emTNnDtvGhDgbtVsdPLulmJe2lWJzKui0Gr4/N4nEMH9+ve4QigpaDTx+7TkS1g0Xj/lzO1z/eZ0/F+cK5noq6MbR/Dmn4qS6rZri5mKP/8osZdgV7zO7Ag2BpIekkxaSRnpIOumh6Zh8THxn/XdQVMW9briCqxFlqYb8n6Dp3rcG11/rusBvseiWh/GdlOxeeqjxEI/teoz99fsB13y6By98kMrWSh7Z8QiKqqDVaFk1d9VphZSqw0HngQO0f7bd1eZy/37PNpd6ff82lzrdmTz6cc9pV7A0uCrjmrsr5CzdlXNtZiteS4i7Gf31mLpDuJC+lXKRfvgGnP6sm6k5scRkBLNp3VYWL8slNDLwtK8lhBBCCCGEEEIIIcRoGHJg99hjj3HZZZexb98+Fi5cCMCHH37IF198waZNm4Z9g0KcDVRV5b2vavi/7x/mWIurqmR++iRWLZ9KRlQQAAsnT+Lt/2zh+isuJXFS0Fhud2LrO3+uYofra5uXSkb3/Ll542b+nKIq1LbXUtJc4grlzK5g7qjlKFan92okP70faaY00kPTPQK6KP8or61TV81dNSzB1ahqKoE+ISO4qqYWrvieO6yzWC08s/cZ3j7yNoqq4K/3587z7uSGKTdg0BqYFT2L2ZGzWbt5LSsXrSTeFD/ou7dVVdH+aXeby507UVpbPY77pKS421z6z5qNLvDsa73odCi0NHhWyjV3B3NtTV0e7SdP5OOnd4dxJwZzvoGnH8qdSmCoEd9wJ4GhxhG7DyGEEEIIIYQQQgghhsuQA7ucnBx27NjBU089xdtvv42fnx/Tp0/nr3/9KxkZGSOxRyEmtANVFlbnH2RPuas1X0KYH7+8ciqLp3oGKjEmXzJMKjEmads2JEOZP5d4ISTNg/hZ4B82NvvFFeAe7zjurpTrCehKmkvocHR4PcdH60NaSFpvxVx3OBcbGItWM/hKwGszrj3t4GqsHNPHEtnd2rCHQ9XSGpCIr6qQV5LH03uepqmrCYDLky/n3gvuJSogyuM6Uf5RpBpSifL3vP1EztZWOnbtou2zz2jfvh17uWebS63JRMDcuQTkzCNw3jwMcXHD80DHmNOp0NrQ5TFLrrne9bW18eShnMFX19u6MqKnjaVrxpxvoMzdFEIIIYQQQgghhBDiVIYc2AGcd955vP7668O9FyHOKg1tVp7aUMjbeypRVfAz6LhrQTq3zU/B13B2t8gbUe0NvZVzFTtc8+eUE+a1uefPdVfQjdH8OVVVaexq7K2Y6wnnzMW02lu9nqPX6kkOTiYjJMOjnWV8YDw67fC8bgYbXI0Xx2rKidLgnkfmULU84LiNCxrryd+/mq/qvwIg1ZTKA3MeYE7MnCFdX3U46Pr6a1dA99l2Ovft69/m8rzzCJjvmkPnm509YdtcKk6F1qYud+tK11fXn1sau1CVgVM5vVHnqo6L8O+eJ9dbKecXJKGcEEIIIYQQQgghhBBn4rQCux6dnZ3Y7Z7zk4KDg89oQ0JMdHanwprtZfzhgyJara4g6erzYrn/8ilES/Xc0KgqmEuhfEdvSNdY1H9dz/y5ngq6MZg/19zV7A7kipqLKGkuoaS5BLPV7HW9TqMjMTjRo1ouPSSdxOBEDNqRaxM4EaVX/guAf2hm8IZuJnX2OFonFbLxqztQUPDT+/Gjc3/ETVNuwqAb+Llz1NXhV1KCo64OVaNxz6Fr37kTpaXFY61PcrJ7Dp3/7InV5lJRVNqaujxbVx7vxFLfSUtDJ4rzJKGcjxZThH93GOfnrpIzRfrjH+wjoZwQQgghhBBCCCGEECNkyIFdR0cH9913H2+//TaNjY39jjv7ViUI8Q3z8ZF6fpV/kJL6dgCmxZlYvWIqM5PGrv3ihOJ0wLGvu8O5wcyfm+v6bxTnz7XaWj1aWPaEcw2dDV7Xa9AQHxTvDuZ6wrkUUwo+Op9R2/eEZW3Ft/Bd3gkM4PFJTaDZhKqCQQMKsDR5KfdecO8p5/CZ166l7uFVJKgqZS+82O+4NjjY3eYyYF4OPvHjp81lm9lKV6OONrOV0EhXIKkqKq3mrt7Wld1fLfWdWBo6URwDh3I6g7a3bWWEX3e1nKuFZUCIhHJCCCGEEEIIIYQQQoyFIQd2P//5z9myZQvPPfcc3//+93n22Weprq7mL3/5C0888cRI7FGIca+soZ1H1x/ig8PHAQgP8OG+pZO5bmYCOq18+D0gWztU7+mtoDvV/LnEuZAwe1Tmz3XYOzhqOepqZWkuptji+nqsw0uA2C02INZVKRfaG86lmFLw0/uN+H7PWl//i+OKldWTYkHjCqF68qTfXPwbrki54pSXsFVXU/fQw/1u950+jcDcXAJzcvA955xx2eby4LZqtr5RCKo/b3z+OeHxgShOlZb6TpwOZcDzdHotwRHdbSsjPCvlAkOMaOR9SQghhBBCCCGEEEKIcWXIgV1+fj6vvvoqubm53HrrrVx00UWkp6eTlJTE66+/zo033jgS+xRiXGqzOnjmo2L+9mkpNqeCXqvh5nnJ/J+FGZj8pK1hP+0NvbPnBjV/bq4rrBvB+XNWp5VSSylF5iKPWXPVbdUDnhPpF0l6qKtSrmfWXFpIGgGGidE2sW9rSEPC6FUnng5lzxoqDHpUL1VfEX4RpzxfVVXqfvUrr8ci7/0ZAXNmn/Eeh1t7s5WKQ40c/aqesv2eleyNVb2BtlancYdxpkg/Qvr8OTDUF62EckIIIYQQQgghhBBCTBhDDuyamppISUkBXPPqmpqaAJg/fz4/+tGPhnd3QoxTiqLy7t5qfrOhgOOtVgAuzozg4WVTSI8MGuPdjRM98+d6ArryHaeeP5c4FyKngHb4K53sTjtlLWUebSyLm4upbK1EUb1XKoX5hnm0scwIzSDVlIrJaBr2/Y2W5n/+k9qHV5GgKJS99FdifvUIIdddN9bb8q7uANqaL4nRGkAF+uRPWo2WhKCTh42qqnL8id/Q/vEn/Q9qtfgkJQ7vfk+T065QU9JM5cEmKg410ljdftL1c69NI/38SALDJJQTQgghhBBCCCGEEOJsMeTALjU1lbKyMpKSkpg6dSpvv/02s2fPJj8/n5CQkJHYoxDjyr7KZlbnH2RvRTMASeH+PHTlVBZOifxmz35yz5/b2Wf+XF3/dRFTIGlub0gXMryhiUNxUNFa0VstZ3bNmitvKcehOryeE+wT3DtjLrQ3oAvzndizBxWbDVtpKdYjR7AeOULHgQN07tzVZ4FC7cOrCJg/H0P0yWfAjYk9awD4kOmgqXffrNVoWTV31Snn1jU88yxNa1zXMF1zDZb33gNFAa2WmF89MqaPufl4BxXdAV11oRmHrU9orIHIpGCiU4LZv7XKFVb2HNJC5qwoAkNHrupUCCGEEEIIIYQQQggx+oYc2N1yyy3s27ePSy65hF/84hdceeWV/OlPf8LhcPC73/1uJPYoxLhwvLWLpzYUsnZPFQABPjruWpDBrfOTMerH3+yrEWfrgOrdrmCufLv3+XNaA8Sd3x3ODe/8OUVVqG6t9qiWK24uptRSil2xez0nwBDgUTHX8+dJfpMmdNiqKgr2mhp3MGc9coSuI0ewlZWDw3tI6aYo2Morxl9gZ+vAue8tdMCrwWFAPbOiZjGtbRorF60k3hR/0tMb//YyDc8+C0DUAw8Q9v3vEXrnj9i2di0XrVyJ3yi3ArV1OaguNFNxqImKg420NHR5HPcP9iFxahiJ2eHETwnFL9AHgPD4QLa+VoCqumb35d6YJWGdEEIIIYQQQgghhBBnoSEHdvfcc4/7z5deeikFBQXs3r2btLQ0zj333GHdnBDjgc2h8Mr2Uv74YTFtVlf4ce35cfzv0iyigr9BH5x7zJ/bCbVfeZ8/lzC7t4IudgYY/M7oblVVpba91h3I9YRzR5uP0uXs8nqOn96PVFNqv3aWUf5REzqYA3CYzVgLu4O5ou5grqgYpaPD63ptUBDGzEyMmRkYoqOp//0fXO1K3QvGT2tID4feQ2droUCNoDGkHICbp9xM81fNRPlHnfRU81tvc/zJJwGIuPsnhH3/ewDoo6PpTEtDPwrhpKqqNFS1Udkd0NWWWFCcvc+7VqchJt1E4tRwErPDCI8L9PranJoTS0xGMJvWbWXxslxCIwNHfO9CCCGEEEIIIYQQQojRN+TA7kSJiYkkJo7DD3uFGAZbCo7z63WHONrgmil1bryJVSuyOT8xdIx3NsJOnD9XsRMajvRfFxTbp73lmc2fU1WV+s56is3FHuFciaWEdrv3mV4+Wh9SQ1I9quXSQtKIC4xDq9Ge1j7GC6WzE2txSW/VXFERXUVHcNY3eF2vMRjwSUvDmJmBb2Zmd0iXiT7KM6TUh4dT+/CqcdMaciDKnlfQAk8GZqFoykkxpTA3Zi7vf/X+Sc+z5K+jbvVqAMJv/2/C77hj5DfbrbPNRuXhJioONlF5qImOFpvH8eBJviRmh5OYHU5cZgg+voP7Jzgw1IhvuJPAUONIbFsIIYQQQgghhBBCCDEOnHFgJ8TZ6Gh9G79ed4gtha65WZMCjdy3dDLXnR+PVjuxK7S8UpxQd2Bw8+cSL4Skea6vpgRXn74hauxspKS5pF87y1Zbq9f1eo2eZFNyb7VcSAZpIWnEB8Wj107stzHV6cRWXuEO5XoCOltFhWclXB+GhAR31VxPOOeTmIjGYDjl/YVcdx3GOXPGrDXkoNQXoq3ciU3VsjfM9Zq4IeuGU1ZHtn74ITX33w+qSugN3yXipz8d0YpKxalwrLTF3ebyeEWrx7w5vVFHfGYIidnhJEwNIyTSf8T2IoQQQgghhBBCCCGEmNgm9ifdQgyz1i47z3xUzN8+K8XuVNFrNdw6P4UfL0gnyPfUYciE0Xf+XMUOqPwCTgzL3PPnLoTEeac1f85itbgr5YrMRZRYSig2F2O2mr2u12q0JAYluqrlQnvDucTgRAzaif38q6qK43i9RyhnPXIEa0kJqtXq9RxdWJg7mDNmdIdz6eloAwLOaC+j2RrytHz5KgB/9p2KQ99EkCGIFWkrTnpK+/btVN99DzidmK5aQdQvfzkiYV1rU5e7zWVlgRlbp2db2PC4wO5ZdGHEpIWgM0zsSk8hhBBCCCGEEEIIIcTokMBOCEBRVP71ZRW/2VBIQ5srPMmdHMFDy6aSFnEWzIxqb+yunDvZ/LlgSJjTHdDNdYV1g5w/12Zr85gv1/Pn+s56r+s1aIgPivdoZZkekk6yKRmjbuK3/XO2tWMtOoL1iGc457RYvK7X+PlhTE/HmJHhUTWnnzRplHc+DjisOPa+jh5Ya/IDWrg241r8Df7Y7Xavp3R8uZfK/7kL1W4naNFlxDz2GBrt8ARlDpuTmqJmVxXdoSbMtZ7tWY0BehKmhLlm0U0NIyBk4r9+hRBCCCGEEEIIIYQQo08CO/GNt7fCzOr8Q+yrbAYgZVIADy2bwoKsqDHe2WlSVTCXdVfPbR/W+XMd9g5KLaX9WlnWtXtpn9ktJiDGY75cemg6qaZU/PSDCwPHM9Vux1pa2i+Ys9fUeD9Bq8UnKam3ai4zE9/MTAzx8Wh0pzf776xTsA59l5md+nAsAcfQarR8J+s7Ay7vOnSIyjvuQO3sJGD+fGJ/+1s0+tP/p01VVZqPdVBx0FVFV13UjNOuuI9rNBCVEuxucxmZFHx2tskVQgghhBBCCCGEEEKMqiF/qqnT6aitrSUyMtLj9sbGRiIjI3E6ncO2OSFG0vGWLp7YUMA7X1YDEGjU8+MF6dySk4KPfgK1sVOccOxrVzBXvv3U8+cS57qCupPMn7M6rZRaSl2BnLm3cq66rRoV73PVIv0i3YFcTziXZkoj0GfiVyiqqoqjpoauI32q5oqKsJaWwgBVX/rIyO5grnfWnE9aGlqjVGCdjGP3K+iB3wYlAQ3kxucSHxTvda21pISK2/4bpbUVvwtmEv+nP6L18RnyfVo7HVQVNLln0bU1ebYoDQgxdre5DCc+KxTfgIndnlUIIYQQQgghhBBCCDH+DDmwU1XvH9ZbrVZ8TuODUiFGm9Xh5G+flvHMR0W021wB83Uz47lv6WQig3zHeHeDYOuA6j29FXSnnD8319Xq0sv8ObvTTnlLuUcby+LmYipaK1BUpd96gDDfsN5quT6VcyajaSQe7ahzNjf3BnNFveGc0tbmdb02MLC7lWVvMGfMyEAXEjLKOz8LNB1FX/YJzRothSZX+9Abp9zodamtqoqKW2/DaTbjm51Nwp//jNbv5FWbbWYrXY06Wpu6cHR1uqroDjVSd7QFVen9t02r1xCbHkJitqvNZVhswIjMwxNCCCGEEEIIIYQQQogegw7s/vjHPwKg0Wh46aWXCAzsrZpxOp188sknZGVlDf8OhRgmqqry4eHjPLr+EGWNHQCclxDC6hXZnJcwDsKVlhomtR6ClvMgPKn39vZGqNzpmj9XvuO05s85FAeVllJKmkvc7SxLmksos5ThUE+4Vrdgn2CPQC4jNIO0kDTCfPsHfxORYrViLS7uDuV6W1o6jh/3foLBgDElpbdqLiMd38xM9LGxEuYME/XLv6MBfhuYjqrpIjM0k1nRs/qtcxw7RvUikxUMAAAgAElEQVR/3YLj2DGMGekkvPQiuqCgk157/5ZKtr1VBPjz5udf9DseEuVP4tQwEqaGEZcZisEoLUqFEEIIIYQQQgghhBCjZ9CB3dNPPw24Qo/nn38eXZ95Sz4+PiQnJ/P8888P/w6FGAbFx9v49bpDfHykHoCIICP3L83imhlx42P+1Jevos//CTmqgvrMk3DujaDVukK6U86fuxAip4JWh6IqVLdVU1y7kxJLCUVmVzhXainFpti83nWAIaBftVx6SDoRfhFnRRClOp3Yq6q6q+Z6W1raystB8V5FaIiL6w7leivnjMnJaKSKeOQ47Tj2uAK7902ulrQ3TrnR4zXoqKsj4OuDVD37HI6qKgyJiST89a/oQ0O9XlJRVKoLzOz/uIqyfQ39jidMCSV1RiSJU8MInjTxZyoKIYQQQgghhBBCCCEmrkEHdqWlpQBceumlvPPOO4QO8AGpEONJS5edP35QxCvby3AoKgadhlvnp/DjBRkEGofcEXZ4OR1gLoWyz2Dd3Wi6Z8NpVAW++rvn2ois7nDOFdCppgTqOo65Wlk27Ka4+B8UNxdTaiml09Hp9e58db6khqS6g7me/6IDos+KYA7A0dCA9cgRz1lzxcWoXV1e1+tMpj5z5rqDuYwMdIETf+7ehHNkA4bOet7xC8dq6CDEGMIVKVe4Dzf/85/UPryKOEXBAWiDg0n8298wnDBPFaD5WAcFO2op3FVHm9na73iPmUuTiZss/5YJIYQQQgghhBBCCCHG3pATiy1btnh873Q6OXDgAElJSRLiiXFDUVTW7qnkqY2FNLS5KssWZkXyy2VTSZkUMLqbcdig6SjUH4b6QqgvcH1tKALF7l5Wp9NRYdCTaHcQ7XTCOd9CPec66iPSKbY2dM+XO0TxjjxKmktot7d7vTsfrQ8pppTeNpamNNJD04kLjEOr0Y7Wox5RSns71uJiz2CuqAhnU5PX9RqjEWNaWr9wTh9xdlQRng3sX7yCAfhLcCTQznWZ1+Grd82UtNfVUfvwKo+KSKWtDY2+t9Lb2umgePcxCnbUUXfU4r7d6K8nedokCj+vgz4jWDVaMEVKVZ0QQgghhBBCCCGEEGJ8GHJgd/fddzNt2jRuu+02nE4nF198MTt27MDf359169aRm5s7AtsUYvD2lDexOu8QB6pdH9qnRgTw8LKp5E7uX4kzrBxWaCx2BXLHC3qDuaaS/jPnehgCICyZd9rLeGRSGIpGg0ZVmdllRfHtoHjvY7TYWryeqtfoSTYlkxaS5grnQlwz5hKCEtBrx7h6cJioDge2sjLPqrmiIuyVld5P0GjwSUzsF8z5JCai0clMsnHLUoX+6IcU+hio8W9Hp9Hx7cnfdh/u2L2nf/tSRaGrtJzaJgMFO+o4+lU9TrtrjUYDidnhZM2NIXl6OHqDjtjMELa+VoCquo7n3phFYKjvaD5KIYQQQgghhBBCCCGEGNCQP9Vfu3YtN910EwD5+fmUlZVRUFDAq6++yoMPPshnn3027JsUYjDqLF088f5h/v1VDQBBRj0/uSyD789Nxkc/jJVl9k5XdVx9oWfVXNNRUL3PRMMnCCImu1pbRma5vkZMptXXxNqif/H0l0+7l6oaDbv9fKHxIABajZbEoESP+XLpIekkBSdh0BmG73GNIVVVcdTV9QZzRUVYjxRhKylBtdu9nqOLmIRvRp9gLiMDY3oaWj+pmppotF+9jgaVp4MSAAeXJV1GdEA0AJ0HD1L3+GMAdBlD6PSLQFVVzOHZ7HrHSnvrPvd1QmMCmDI3hsw5UQSYjB73MTUnlpiMYDat28riZbmERkrbUyGEEEIIIYQQQgghxPgx5MCusbGR6GjXB6n/+c9/WLlyJZmZmdx222388Y9/HPYNCnEqXXYnf/20lGe3FNNhc6LRwPUzE/jZkslEBBlPfYGB2Nqh4UhvINdTNWcuw6O3Xl9GU3cgNxkipvSGdMGxrrIewKE42F6znfx9f2JL5RasTu8ztm6fdjuLkxeTYkrBqDuDxzHOOFta3C0s+1bNKS3eKwm1/v6uMC4zA2NPQDc5E7204D07qAr2L1/DotWyI9AVeN80xfVLIW3btlH1k7tROzqozbycwzFXuHpZ9mh1YAzQk3lBFFnzYohIDDppi9PAUCO+4U4CQ8+enychhBBCCCGEEEIIIcTZYciBXVRUFIcOHSImJoYNGzbw3HPPAdDR0YFOWs6JUaSqKpsPHePR9YepaOoA4PzEEFavyGZ6fMjgL2Rthfoj3S0sC3or55orBj7HL9QzkOupmguMcgdzJypsKiSvJI/1R9fT2NXovj0pKImK1grUPiGgVqPl+snXu6uMJiLFZsN29KgrnOvT0tJRV+f9BJ0On5RkfD3aWWZiiI1Foz07Zu+J/iJbDuDbUcsLpkkoWoWp4VM5N+Jcmv/1L2ofXoVT1VKX898UGmb0Ozf3hslkzY1BZ5DXhxBCCCGEEEIIIYQQYmIbcmB3yy23cP311xMTE4NGo2HRokUA7Nq1i6ysrGHfoBDeFB1r5VfrDrGtqAGAqGAj91+exdXnxQ1cYdNl6a2W61s111I18B0FRLjbV7q+dv8XMGnAYK6vhs4G1h9dT35JPoXmQvftocZQrki9ghVpK5gSNoV3i9/lkR2PoKgKWo2WVXNXTZiwTlUU7NXV/YI5W1kZOJ1ez9HHxGDMzPAI53xSUtD6+Izu5sWYi6vfih14MygYcHBT1o00PPMsx/78ItWxuVRmXIlV9V4RFxLlL2GdEEIIIYQQQgghhBDirDDkwG716tWcc845VFZWsnLlSoxG1wepOp2O+++/f9g3KERflk47v//gCK/uKMepqPjotPz3RSn8z6XpBBi7X84dTf2DufpCaK0Z+MKB0X1CuT7hXED4kPfY5ehia+VW8kry2F6zHafqCq0MWgO5CbmsSFtBTlwOBm3v/LlrM65lduRs1m5ey8pFK4k3xQ/5fkeDo6mpXzBnLS5G7ejwul4bHOwZzGVkYMzIQBccPMo7F+NSax1xrXvZHOBPm8FBhCGMc176nN1ftlE599fYDYGggn+IDx3NNo9TNVowRcq8QiGEEEIIIYQQQgghxNlhyIEdwHXXXQdAV1eX+7abb755eHYkhBdOReWtLyr5f5sKaWp3fXB/zWRf/nemSrT1U/jwr73BXNuxgS8UHNc/mJuUCf5hZ7Q/VVXZe3wveSV5bCrbRKu91X1sesR0rkq7iiXJSzAZTQNeI8o/ilRDKlH+UWe0l+GgdHZiLS52h3OueXNFOBsavK7XGAz4pKfjm5nRPW/OFdDpo6JOOlNMfMN9/hd0KLwQPAlTux937rqMTYYZOFL9AQiO8GPm0iQmz4mmcFcdW18rQFVdxa25N2YRGOo7xg9ACCGEEEIIIYQQQgghhseQAzun08njjz/O888/z7Fjxzhy5Aipqak89NBDJCcnc9ttt43EPsU3laqyt+AIb//nAwxNhdyjqWZ6QB1T9DX4lDdB+QDnmRK8tLLMBN+BA7PTUdlaybqSdeSV5FHV1ttaMyYghuVpy1meupxkU/Kw3udwUh0ObBUV3cFcEdYiV+WcvaISVLX/CRoNhoSE7lCut3LOJykJjf608n/xTbVnDV2fvcGn6nwSy2ZzWcMsjvm5AjhTMMy+birpMyPR6lwtL6fmxBKTEcymdVtZvCyX0MjAsdy9EEIIIYQQQgghhBBCDKshf8L+2GOPsWbNGp588kluv/129+3Tpk3j6aeflsBOnB5Vhda67io513+22sPY6w4zQ2lhBkBPB0ln938AIUkQOcWzam5SJhiDRmyrrbZWNpVtIq8kjy+Pf+m+3V/vz+LkxaxIW8HMqJloNeNntpaqqjiOH3eFcj0tLYuOYCsuQbXZvJ6jCwvrrpTr09IyPR2tv/8o716cdSzVfPnmR+xoexHQkAGoOgjqrGHWNVlkrZiJRtu/MjMw1IhvuJPAUO8z7YQQQgghhBBCCCGEEGKiGnJg9+qrr/LCCy+wcOFCfvjDH7pvnz59OgUFBcO6OTFBtdQwqfUQtJwH4Umex1QVWqp721ceP9w9Z64QrBaPpT7d/ymqhiZjHMEJ5+ATM7VPMJcBPgGj8pAcioMdNTvIK8ljS+UWrE4rABo0zI2dy/K05SxIWIC/YezDLGdbm0cw19PS0mmxeF2v8fPDmJ7uGcxlZqIPH/r8PiEGo/LwIXa0ft/V27KHqjD/WgOpV10wdhsTQgghhBBCCCGEEEKIMTLkwK66upr09PR+tyuKgt1uH5ZNiQnsy1fR5/+EHFVBfeZJmP0D19y4+kKoPwz1R8DW6vVUVaOjPTCRPe2R7LfFUKTEY4iewq1XLSI7aWzmuhU2FZJXksf6o+tp7Gp0355mSmNF+gquTLmSqICx2Ztqs2EtLfMI5rqKjuCoqfV+glaLT3Jyv6o5Q3w8Gu34qQYUZ7+iMj1oTmi5qtFS3hVF6thsSQghhBBCCCGEEEIIIcbUkAO77Oxstm3bRlKSZ+XU2rVrmTFjxrBtTExAlmrI/wkaVQFwfd31fP91Wj2Ep3vMlyvVJrDq004+OeoK86KDffnFFVmsODcWjaZ/a7yR1NDZwPqj68kvyafQXOi+PdQYyhWpV7AibQVTwqYM+74cdXX4lZTgqKvDkJDgvl1VVezVNR7VctYjR7CWloLD4fVa+qgoz2AuIwOftDS0RmklKMZeXICWw6od+raNVZ3EBsgcRCGEEEIIIYQQQgghxDfToD8dvfXWW/nDH/7AqlWr+N73vkd1dTWKovDOO+9QWFjIq6++yrp160Zyr2K8q94D3WGdh+SLXP9FTHbNmwtLBZ1rIJ2lw87THxzh7zvLcSoqPnotd1ycyo9y0/D3Gb0P77scXWyt3EpeSR7ba7bjVF1D8gxaA7kJuaxIW0FOXA4GreEUVzo9zf/8J7UPryJBUSh78SWCr7gCbUCAO6BT2tu9nqcNDHQHc8aM3nBOFxIyIvsUZ4c2s5WuRh1tZiuhkSPzmj6ZoOwwJv/uaQozvwsaHahOMo+8SdDUe0Z9L0IIIYQQQgghhBBCCDEeDDoRWbNmDU888QTLly/nrbfe4vHHH0ej0fDwww9z/vnnk5+fz6JFi0Zyr2I8ayyBjb/of7tGB9f8BUxxHjc7FZU3P6/gt5sKMXe4WqkuyY7il1dOJSFsdObAqarK3uN7ySvJY1PZJlrtva06p0dM56q0q1iSvAST0TRye7Dbsby/gdpfPtR3Y7SsX++50GDAmJLini/XUzmnj4kZ9QpEMbEd+qyGra8VoKr+vPnF5+TelMXUnNhR3UOpoYW8Gbu4+cPDWP0iMHbWs2ZhCwGGViLsdgyG3hDRZrO5/2y323E6ndhsNlRVRaPRDLj2RCf+nJxsLYCPj89prbXb7aiqOuxrFUVxP+4zva7BYHA/Hw6HA0Xx8osWp7FWr9ej7W6vOx7WOp1Oj9fLiXQ6HTqdzmPtQEZjraIoOAaomgbQarXo9fpxs1ZV1ZO2Qh/K2qH+LI/1Wuj/MyeEEEIIIYQQQghxpgYd2PX9sGvJkiUsWbJkRDYkJqCar+D166C9HvzCULua0agKqkaHZvnv+4V1u442sjr/EIdrWwDIjApk1fJsctInjcp2K1srWVeyjrySPKraqty3xwTEsCx1GSvSVpBsSh6x+1dtNtp37qRl40baPvgQp8XidV3w8uUE5l6Cb2YmPsnJaAyjXwklzg4Ou5O6oy0c3XucA1ur3berKmx9vYDEqWEEhvqO2n7ee+U9tkzXsi+llWhzC3WhGsxBOnxf+TelqaXceOON7rVPPfVUvw/D9+/fD0BSUhK33HKL+/bf//73dHR0eL3P2NhYj7XPPvsslgF+9iIiIvif//kf9/cvvvgi9fX1XteaTCbuuae3MvDll1+mpqbG61p/f3/uu+8+9/evvfYa5eXlXtcaDAYefPBB9/elpaU89dRTXtcCrF692v3nd999l0OHDg249oEHHnCHDfn5+ezbt2/AtT//+c8JCAgAYOPGjXzxxRcDrv3JT35CaGgoAB999BHbt28fcO2dd95JZGQkANu2bePjjz8ecO3tt99OXJzr35Fdu3axefPmAdfefPPNpKSkALB3717279/vfr2c6IYbbiAzMxNwvabee++9Aa+7cuVKsrOzASgoKGDt2rUDrr3qqqvcLcJLSkp44403Blx7xRVXMHv2bADKy8tZs2bNgGsXLVpETk4OALW1tbz44osDrr3kkku49NJLAWhoaOC5554bcO28efNYvHgxABaLhT/84Q8Drp01axZXXnklAB0dHSd9TZ577rlcc801gCvQevzxxwdcO3XqVK6//nr39ydbm5GRccr3iB5DfY/4wQ9+4P5+KO8Rf/vb30jo08paCCGEEEIIIYQQ4nQMqeegVPKIfkq2wFs3ga0NoqfBjf/CYeti1/tvMufy72II7511WN3cyeP/Ocz6/bUABPvq+emiTG66MAm9TjvQPQyLVlsrm8o2kVeSx5fHv3Tf7q/3Z3HyYlakrWBm1Ey0mpHZh2Kz0f7ZZ7Ru3ETrRx+htLS4j2lDQlCamz1P0GqJvPenGKKjR2Q/4uymOBWOV7RSVWCmutBMbYkFp917VZKqgOV456gGdv5Of85vOJ+9k/bSFKyiUTXMaJiBv3N0qmuFEEIIIYQQQgghhBBivBlSYJeZmXnK0K6pqemMNiQmkAP/hHd/CIodUi6Gb78OvsFgt9MYNAWCXW32uuxO/vLxUf78cTFddgWNBm6Ynci9iycTFuBzijs5fQ7FwY6aHeSV5LGlcgtWpxUADRrmxs5ledpyFiQswN8wMiGBYrXS/umnrkq6j7agtLW5j+kmTSJ48SKClizF/4KZWN59l9qHV4GigFZLzK8ekbBODJqqqDTWtFNdaKaqoInqombsXZ5t+PxNPkSlBFO6rwH6dAfUaMEU6Teq+33ggQcAqLZU886Wd7j20muJ667EPfHfmJ///OfuP9vtdjZu3MiSJUs8WjX2uPvuuwe8zxPX9q2OOZXbb7990GtvueWWk7aj7Oumm24a9NqUlBQWL17s0bJvINdccw1XX331gMf7XmP58uXuiqlTrV2yZMlJW1/3tD8EWLBgAbm5uYNae9FFF7krx061ds6cOcyaNWtQa2fMmEFtba379XKinlaUANOnT3dX0HnTd21WVpb7NXyqtWlpaYNem5SU5LE2Pz+fAwcOkJuby7x589ytPg8fPsxbb7110uv2rAWYNGlSv7X79+93zx3evn07+/fvJzExkYULFw76uv7+/v3WlpeX8/rrr/PTn/4Uf//ef1sNBsNJr3viz2fPWrvdjs1mc1d5elvb9z0CoLOzE61Wi9FoHLX3iFtvvfWklZ9CCCGEEEIIIYQQgzGkwO6RRx7BZBq5eV5iAtnxXO/MuuxrXHPq9EYAai1dFFk01DZ38nVdA4+tP0x1cycAs5PDWLViKtmxI/c6KmwqJK8kj/VH19PY1ei+Pc2Uxor0FVyZciVRAVEjct9KVxdt27bRumEjbVu2oPRpvaWPjCRo8WKClyzG7/zz0fT5oDbkuuswzpnDtrVruWjlSvyktZY4CVVVsdR3dgd0ZqqPmOls9WwJZ/TXEzc5lPjJocRnhRIS5Y9Go+kzww40Gsi9MWtUq+ugd/ZTfEg86cZ04kPiBwyi+s6J0mg06HQ6fHx8vK7vu9abvm3zTrV2KNftazCB2ums1Wq1Az7uM7lu34DrbFvbMx9uMM9b31lyg73ucK/t+Tvu+71er2fnzp3MmTOn3+twsK/LE6/bsy+j0chdd90FuNpm5ufn89Zbb/HDH/7QI5gD13uOoigej0Wj0fS7bs/fj8Fg8Pi7OnGtw+E46d9lz1ofHx+PsO5kawf6frDHzmTtUH7mhBBCCCGEEEIIIQYypMDuO9/5jnvmjPiGUlX4YDV89nvX97PvgKVPQPeHe299UcEv3jmAoup45tA292mxJl9+ccUUlk2PGZHWqg2dDaw/up78knwKzYXu20ONoVyRegXL05YzNWzqiNy30tFB2yfbaNm4gbaPP0HtG9JFRxO8ZDFBS5bgd955aLQDt9zUR0fTmZaGXirrhBdtZivVhU1UFZqpKjTT1mT1OK730RKbEULc5FASssIIjw9Eq+3/ep+aE0tMRjCb1m1l8bJcQiMDR+shCCGGKDU1laamJrZt2+aeM+fNoUOH2LJlC01NTQQGBjJnzhzmzZt3yusHBQW5v+bm5vLOO+/Q1NREa2sra9as4aabbuLDDz/k2LFjfO973yM5OZnPPvuM3bt309bWRnh4OBdffDHZ2dmYzWb3DL7f/OY3QO8cu5dffpnIyEh0Oh379u0jMjKSW265he3bt/PVV19hNpvx8/MjMzOTRYsWYTS6fgFo7969bNiwgV/8wvULQlu2bKGgoIB58+bx0Ucf0dXVRXp6OitWrHCf8/LLLxMdHc3ll18OwNNPP83MmTNpamri0KFD+Pr6cvHFF3PBBRe4n4eKigrWr19PQ0MDkZGRXHzxxbz11lvccccdxMTEDPWvTQghhBBCCCGEEOK0DDqwk/l1Aqcd8n4M+950fb/wYZj/U1eZDlBr6ewO6zxPuyUnmfuWZOHnM7gqg8HqcnSxtXIreSV5bK/ZjlN1tQA0aA3kJuSyPHU58+PnY9AO/2++K+3ttH38MS0bNtL2ySeoXV3uY4bYWIKWLCF4yWJ8p08/aUgnxEC62uxUH3GFc1UFZpqPdXgc1+o0RKeaiM8KJW5yKFHJwej0g3utBYYa8Q13EhhqHImtCyGGiUajYeHChfzrX/9izpw5Xrsc1NTUsHbtWnJzc8nOzqayspL169fj5+fHjBkzBn1fPRVvTmdvO93NmzezePFiQkND8fX15aOPPuLw4cMsW7aMsLAwysvLeeeddwgICCAxMZHrr7+et99+m7vuuguj0ehRebZv3z4uuOACbrvtNncrWI1Gw+WXX05ISAhms5n169ezefNmli1bNuA+zWYzBQUF3HDDDXR1dbF27Vo+/fRTFi5cOOA5O3bs4NJLL+Wiiy7i0KFDrF+/nqSkJCIiIrBarbz55ptkZGTwrW99C4vFwoYNGwb9vAkhhBBCCCGEEEIMl0EHdoOdszMUq1ev5pFHHvG4LSoqirq6Ovd9PvLII7zwwguYzWbmzJnDs88+e9I5M2KE2Nrh7ZuheDNodLDijzDjJvdhRVF5+bOyfmEdwOKp0cMW1qmqyt7je8kryWNT2SZa7a3uY9MjprMidQVLU5ZiMg5/y01nWxttW7bSumkjbZ9sQ7X2VjgZ4uMJXrqEoCVL8D3nHAm4xZDZuhzUFluoKnBV0TVUtXnMmkMDkYlB7oAuJj0EwzCH4EKI8WfKlClER0ezdetWrrrqqn7Hd+zYQUpKCpdccgngmllXX1/P9u3bBx3YWSwWtm/fTnBwMOHh4XR0V4pfeumlpKWlAWCz2dixYwc333wzCd1tm8PCwqioqGD37t0kJyfj5+eahxkQEOD+c4+wsLB+VYJz5851/zk0NJQFCxawbt26kwZ2qqpy9dVXuyvqpk+fztGjR08a2GVkZDB79mwA5s+fz86dOykrKyMiIoL9+/cDrnmOBoOByMhIWlpayM/PP/UTJ4QQQgghhBBCCDGMBh3YKYoyIhvIzs7mgw8+cH/fdz7Kk08+ye9+9zteeeUVMjMzefTRR1m0aBGFhYXuNk5iFLQ3whsroXoP6P1g5Sswean78NfVFh5672v2VjT3O1Wn0ZA8yf+Mt1DZWsm6knXkleRR1Vblvj0mIIZlqctYkbaCZFPyGd/PiZwtLbRt2ULLxk20f/opqs3mPmZISiR4yVKClizGd+rItNsUZy+nXaGu1OKaQVdo5lhpC8oJiXdYbIB7Dl1sRgi+ATInSYhvossuu4w1a9Z4BFw96uvrycrK8rgtMTGRnTt3oihKv3l0PaxWK4899hjgmu8YExPDt7/9bY/ZcrGxsR7343A4ePXVVz2u43Q6B9U2su+1epSWlrJt2zbq6+uxWq0oioLD4cBmsw04Qy4kJMQd1oGrnWd7e/tJ7zsqqndurUajITAw0H1OY2MjUVFRHtWAcXFxp3w8QgghhBBCCCGEEMNtSDPsRmQDej3RXmZ2qarK73//ex588EGuvfZaANasWUNUVBRvvPEGd9xxx2hv9ZvJXA6vfQsai8AvFG54GxJcv6Vu6bDz/zYV8vquchQVAnx05E6O5P2va1FU0Grg8WvPIcbkd4o78a7V1sqmsk3kleTx5fEv3bf76/1ZnLyYFWkrmBk1E61meFtOOi0WWj/8iNaNG2nbvh3sdvcxn5QUgpYuIXjJEoyTJ0tIJwZNUVTqy1upKmyiqsBMbYkFp93zFyGCJ/m6ArqsUOIyQwkwSctKIQQkJyeTnp7Ohx9+yHnnnXfK9YPpiuDj48Mdd9zhDrC8BWR9Q6yea9544439fmmqb8g3kL7XAmhubub111/nggsu4NJLL8XPz4+Kigry8vI82nKeyFsAearHe7JzVFWVf8uFEEIIIYQQQggxLox5YFdUVERsbCxGo5E5c+bw+OOPk5qaSmlpKXV1dR7tk4xGI5dccgnbt28fMLCzWq1Y+7QqbGlpAVy/PW7vE7ycjp7zB3udoa4f7vPP2LGD6P9xPZq2Y6jBcTi+uxYmZaJYbbzzVQ1PbjyCucO1tyunRXP/0kyig325d2Ey72z6lGsXzychPGhI+3coDnbV7SL/aD4fV3+M1en6u9SgYU70HJalLOPShEvx07tCQKfDiZOBP9gbLGdzM+0ffUTbps107NoFDof7mE9aGgGLLiNw8WJ80tPdH+w5+qwZDmP+9y2GlaqqmGs7qDnSTPWRZmqLLdg6PV+rfkEG4iaHEJsZQmxGCMGTfD2Oj9RrYSivtRPfU81ms/tceU8dHRN132Ntoj9vqqqiqqp7/7m5uaNKh8wAACAASURBVLz00kuEhoYCvY8rPDyc8vJyj8dZXl5OeHg4TqfTa/jldDrRaDQEBwe7b+t7fs85DofDfXtISAg6nY6mpiavFWh9z7fZbB4hnqqqKIrisaayshJFUViwYIH731WLxeJxvz376DlPURSP56Tntr5rvN3Xid/3XRMaGsqBAwfo7Ox077mysrLf4z8ZeU+dWD9jE3XfY02eNzFa5D11Yv2MTdR9jzV53sRokffUifUzNlH3PdbkeROj5Uxea0M5R6OOxHC6QXr//ffp6OggMzOTY8eO8eijj1JQUMDBgwcpLCwkJyeH6upqjzZKP/jBDygvL2fjxo1er+ltLh7AG2+8gb//mbdm/KYIby1gTunvMTg7aPGNY0faz+nyCaOyDf5ZqqOszfXhWpSfysoUhQzTmb2M6px17LXtZZ9tH21qm/v2SG0kM3xmcK7PuQRrg09yhaHTtbURePAQgQcO4F9SgqZP21drdDSt086hbdo0bH1aaQkxEFUFZ6eGrkY91kYd1kYdis2zqkOjVzGGO/ANc2IMd6IPVBjvhR1vvvkmb731Vr/b5T1ViJFVXl6O0+kkNTXVfVtZWRnNzc2oquqeT9fR0UFhYSExMTGEhITQ3t5OZWUlCQkJhIeHe712Y2Mj1dXVTJ8+3evx1tZWiouLmTZtmkfwVlNTQ0NDA3FxcQQGBuJ0Omlvb0er1RIeHo7NZuPgwYMkJiYSHByMVqtFp9NRVFSEn58f8fHx7mv17DsuLg6TyUR7ezs1NTXY7Xb3/Z64z9raWiwWi0cL0OPHj1NfX++eb3zifR08eJCIiAgiIyPd5xQUFGAymYiJicHpdHLw4EFMJhNRUVHYbDaqqqqwWq1Mnjx52N/n5D1VCCGGj7ynCiHE8JH3VCGEGDkdHR3ccMMNWCwWj1+e9mZMA7sTtbe3k5aWxn333ceFF15ITk4ONTU1HrNRbr/9diorK9mwYYPXa3irsEtISKChoeGUT8ap2O12Nm/ezKJFi/q1dhqO9cN9/unSFKxD9+870DitKAkX4lz5GhYCePqDYt78otLd/vLHC9L4/oWJGHSeocRg993Y2cj7Ze+zrnQdR5qPuG8PMYZwedLlXJl6JVNCpwxrqypHQyPtH31I26bNdO7eDX0qD3yysghcdBmBixbhk5IybPc5WGP19y1OX4fFRvWRZncVXVuT1eO4zqAlJi2Y2MkhxGWGEB4fiFY79gndUF5rJ76n1tTUMH36dHlPHUUTdd9jbaI/b/n5+XR1dbFy5Ur3bRaLhT//+c84nU4efPBB9+0FBQV8/PHHNDU1ERgYyKxZs7jwwgsHvPa+ffvYvHkzP/vZz7weLy8v57XXXuPee+/F17e38ldVVXbv3s2ePXswm834+voSHR1NTk4OiYmJAGzbto09e/bQ3t7O9OnTWb58OX//+9+Jiory6JoAsGvXLnbu3ElXVxeJiYmcc8455OXlue/3xH1+8sknFBYWcvvtt7uv8fnnn/P5559z1113AfS7r2eeeYbZs2cze/Zs9zkvvvgikydP5uKLLwagqqqK999/n8bGRiIiIrjwwgv597//zQ9/+MMBQ8++5D11Yv2MTdR9jzV53sRokffUifUzNlH3PdbkeROjRd5TJ9bP2ETd91iT502MljN5rbW0tDBp0qRBBXZj3hKzr4CAAKZNm0ZRURFXX301AHV1dR6B3fHjx4k6ScWT0WjEaOw/98lgMAzbD+1Qr3Wm9z2cez+lL16C9T8DVMhaBte8yLsHGnni/a9oarcBsOLcWB64YgrRJt+TXsrbvq1OK1sqt5BXnMf2mu04VVdgZtAayE3IZXnqcubHz8egHb7Haz9+nNbNm2nduImO3buhTyWdb3Y2QUuWELx4ET7JycN2n2diVP++xZB0tdupOdJMVUETVYVmzHUdHse1Wg1RqcHEd8+hi0o2oTMM74zF4TSY15rBYCAwMND9fWdn56DPHc59nMn64T5/rEzUfY+1ifq89czv7WvSpEk89NBD/W6fNm0a06ZNG/S1L7jgAi644IIBj6enp7N69Wqvx+bNm8e8efMGPHfBggUsWLDA47Zbb73V69r58+czf/58j9vOP//8Afe5cOFCFi5c6LE+JyeHnJycAe/rnnvu6Xe/d955p8f3KSkpHrft37/fXTU43O9N8p46fkzUfY81ed7EaJH31Illou57rMnzJkaLvKdOLBN132NNnjcxWk7ntTaU9eMqsLNarRw+fJiLLrqIlJQUoqOj2bx5s7vtk81m4+OPP+Y3v/nNGO/0LKSqsPX/wsfdz+3M/+Lr8x7mob/uZW9FMwAZkYE8clU289ImDfHSKnuP7yWvJI9NZZtotbe6j02PmM6K1BUsTVmKyWgatodjP3aM1o2baNm0kc49X7oeXzffadMIXrqEoMWL8UlIGLb7FGcfu9VJbXEzVQVmqgrN1Fe2Qt+aZA1EJAQRPzmUuKxQYtJM+PiOq7dVIYQQp/DVV18RGhpKcHAwdXV1bN68mezsbPmfPSGEEEIIIYQQQoyqMf1k+Wc/+xnLly8nMTGR48eP8+ijj9LS0sLNN9+MRqPh7rvv5vHHHycjI4OMjAwef/xx/P39ueGGG8Zy22cfpwP+cy/seQWArnk/57H2q3j9uZ3u9pd3X5bJf+Uk92t/6c2xjmMctR/lq/qv2H18N3kleVS1VbmPxwTEsCx1GSvSVpBsSh62h2GvraVl40ZaN26ic+9ej2N+555L0NKlBC9ehCEubtjuU5xdnA6FY6UWd0B3rLQFxenZNTg02r+7gi6M2MwQfAPkA10hhJjI2tra2LJlC21tbQQFBZGdnd2vSlAIIYQQQgghhBBipI1pYFdVVcV3v/tdGhoa3DNDdu7cSVJSEgD33XcfnZ2d3HnnnZjNZubMmcOmTZsICgoay22fXeyd8M/boHA9Khq+nPZLbt91Lk3tFcDg21/2eKfoHVZvX42Kyt82/819u7/en0VJi7gq/SpmRs1EqxmeNoG2qmpaN26kZdNGuvbt9zjmd/75rkq6RYsw9GmrKkQPRVFpqGx1B3S1xc04bIrHmsAwI/FZYa6QbnIoASH9W+4KIYSYuLy15hRCCCGEEEIIIYQYbWMa2P3jH/846XGNRsPq1asHnKMizlCnGd78LlTsQNEZeSrgZ/z5iymA7bTaX9a21brDur7un30/16Rfg7/Bf1i2bausdIV0GzbS9fXXvQc0GvxnziRoyRKCFi/CcJJZh+KbSVVVzLUdVBU2UVVgpqaoGWuHw2ONX5DB1eKyu4oueJIvGo1mjHYshBBCCCGEEEIIIYQQ4ptAhi19U1mq4bVvQf1hOrWB3NJ5Dzvbpwy5/WUPRVV48osn+4V1AJmhmWcc1tnKymjZuImWjRuwHjrce0CrxX/WLIKWLCZ40SL0ERFndD/i7NPS0ElVoZmqAjPVhWY6Wmwex318dcRmhna3uQwlLDZAAjohhBBCCCGEEEIIIYQQo0oCu2+i+kLUv1+LpqWKekK5qfN/KVQTWXFuLA9eOYWo4MG1v+xhV+w8/NnDfFDxQb9jWo2WhKCE09qm9ehRdyWdtbCw94BOR8Cc2QQtXkLQosvQh4ef1vXF2andYqX6SG9A19LQ5XFcZ9ASk2YiPiuU+MlhRCQGoh1COC2EEEIIIYQQQgghhBBCDDcJ7L5pKj/H8dpK9NZmSpQYvm+7H//IFN4YYvvLHp2OTn728c/4pOoT9Bo9K9JX8O/if6OoClqNllVzVxEdED3o61mLimjZuInWjRuxFhX1HtDrCbjwQoKWLCbossvQh4YOea/i7GTtsFN9pJmqQldA11TT7nFcq9UQmRzcHdCFEp1qQmeQgE4IIYQQQgghhBBCCCHE+CGB3TdI+/51GN69FR/Vyl4lnbv4X/7riguG3P6yh8Vq4ccf/Zi9x/fiq/Plt7m/5eL4i7k9+3bWbl7LykUriTfFn/QaqqpiPVJE68YNtGzchK2kpPegwUDA3AsJXrKUoIUL0IWE/H/27jtOqvLs//j3zOzsbJvtfeldOgoiILC0VSNY8DEWNKiJmijGFhNjHhV97KaYaPKg5vcYjIotGAtGihQLFkRpS5W+DRa299mZ8/tjdkcWdpfZOjvweb9evJg5c537XHPmnOsPLu77tDhHnHqcNS7lfl+k7LplLvMPlMo8diVWQ4rvFlG3xGWsUvpFKTiEUgcAAAAAAAAA6Lr4V+zTgNtt6pt3n9WZGx9UkNxa5RqhJYOe0OJZZ7Z4+ct6+RX5unnFzdpVuEuOYIf+Ou2vGpU4SpKUFJakPrY+SgpLanRf0zRVvX27Sj5aqtKlS1Wzb5/3M8NmU/iECXKcf54cU6bIGhXVqvxw6nDVunVoX4m3QZe3p1huV8NnJUYnhXmfQZc2IEYhETY/ZQsAAAAAAAAAQMvRsDvFbckq0oZFD+ia8oWSpGW2qYqc87/6fX/fl6k83sGSg7px+Y3KLstWQmiCFsxYoAExA5rdxzRNVWVu9TyTbtlSOfcf8H5mBAcrfOJERZ5/niLS02V1OFqdGwKf223qaFaZDm4vUPaOQuV8X6zaaleDmIgYu3eJy7SBsYqIsfspWwAAAAAAAAAA2o6G3SmquMKpPyzdpj7rH9F1QUslSRt7Xqcp1/5RtiBrq8fdUbBDNy+/WUerjqq7o7uen/G8uju6N4ipzctT6O7dcubmqbaoUCVLl6p06TI5s7K8MYbdrohJk+Q4/zxFTE6XNSK81TkhsJmmqaJDFcraXuh9Dl11RW2DmJAIW11zzjOLLiohVIZh+CljAAAAAAAAAADaFw27U4zbbertb7P0hw83637nnzUz6EtJUmn6wxqRfnubxl5/aL1u+/g2lTpLNTBmoBbMWKD40PgGMUVvv63c+x9Qd9PU/hdebPCZERqqiMmTFXlehiImTZIlnCbd6arkaKV3icusHYWqKK5p8LktxKq0/tF1DbpYxaWGy7DQoAMAAAAAAAAAnJpo2J1CtmQX6/53t2jXgRw9b/uTJlgz5bbYZLl0gRzD/qtNY68+uFq/WvMrVbuqdWbimXp22rOKDI5sEFNz8KBy739AMhs+XyxiyhRFXXKJIiZNlCU0tE15IDBVlNQoe+cPDbqS/MoGn1uDLEruG+Vd5jKxp0MWq8VP2QIAAAAAAAAA0Llo2J0Ciiuc+v2yHXr1q/2KM4v0lv0pnWHskxkcIcsVr0h9p7Rp/Pd2v6cHPn9ALtOl9G7penry0woJCmkQU71njw7ecusJzTpJir3uOoWPPbtNOSCwVFfWKmenpzmXtb1QBTnlDT43LIaSejk8M+gGxii5b5SCbK1fqhUAAAAAAAAAgEBGwy6A1S9/+cR/tqugvEa9jFy97fi94p25UniCjDlvS6kj23SMlzNf1tPfPC1JuqjvRXpo/EMKsvxw2ZhutwpfW6TDTz8ts7r6xAEsFgX37NGmHND11da4lLu72Nugy99fckLvNq5bhLrVPYMutV+0gkMpPwAAAAAAAAAASDTsAlb98pffHSiSJF0Yl6tnah+TrfqoFNNbunaxFNun1eObpqlnv3tWL272PIfuJ4N/ortH3y2L8cMyhc5Dh5T72/tUvnatJCl8wgSFTxivw7//g+R2SxaLUh5+SLbk5DZ8U3RFLpdbh/eVKmt7gbJ3FCp3T7HctQ07dFGJoXUNulilDYhWqCPYT9kCAAAAAAAAANC10bALMMcuf+k2pfBgq35/5lGdn/mADGe5lDJCmvO2FJHY6mO43C498tUjenvn25Kk28+8XT8d+lMZhuGNKfnwQ+U+9LDcxcUyQkKUeM+vFHP11TIMQ2EzZujTt97SxMsvV2j37m3+zvA/023qSHaZsrYXKntHoXJ2FclZ7WoQEx5t9z6DLm1gjByxIU2MBgAAAAAAAAAAjkXDrgPlFldpV7Gh3OIq9Yi3tWms45e/lKSLR6bq4d6Zilp6u+SulfqkS1e8ItkdrT5OjatG9356r5bvXy6LYdH959yv/xrwX97PXcXFyvufR1TywQeSpJBhw5T65JOy9+ntjQlKTlZl374KYmZdwDJNU0WHKpRdt8Rl1s5CVZfXNogJCbcpbWC0dxZdVGJog6YuAAAAAAAAAADwDQ27DvLGugP67eLNcptW/W3bJ3p89jBdMaZlz3Krb/it2Zmvv67Z613+sn9ihB6+eKjGHVok/ed3nuChl0mXLJCCWr/sYLmzXLevul1f5X4lm8WmJyc9qRk9Z/zw+dq1yvntfao9dEiyWhX/858r/uc3y7C1rRmJrqG0oOqHBt2OQpUXNXwmoc1uVWr/aHUb5JlBF58WIcNCgw4AAAAAAAAAgLaiYdcBcosr65p1nvduU/rNvzbrjXUHlRIVqugwm2LDgxUdFqyYMJtiwoMVExas2LBgRYfb5LAH6c1vDnobftr6nSTP8pd3zhigueN6yLZyvrT2Wc8BzrlFynhUslgaT8gHhVWF+sWKXyjzaKbCgsL056l/1jkp53jyr6rS4T/+UYUv/1OSFNyzp1KfelKhI0a0+njwv8rSGmXtKPQ26YrzKxt8bgkylNInqq5BF6vEXg5Zra2/xgAAAAAAAAAAQONo2HWAvUfKvc26Y317oEhS0Un3txqS67j9DUmLbjpHw1PCpXdvkTa94flg+kPShNulNixFmFuWq5uW36R9JfsUY4/R/07/Xw2JHyJJqszMVM6vf6Oa3bslSdFXXamke+6RJSys1ceDf9RU1ipnV5Gy6hp0R7PLGnxuGFJir0ilDYxRt0ExSukTpaBgq5+yBQAAAAAAAADg9EHDrgP0jg+XIenYnpvFkB6cNVimKRVUOFVUUaOC8hoVVThVWFGjwvIaFVY4Vel0ndCsU91YlWUl0ms3SLs/lgyrdPFz0sir25TrnqI9umn5TTpUcUjJ4cl6fsbz6hPVR2ZtrY7+/f8p/7nnpNpaWRPilfroo4qYNKlNx0PnqXW6lLe72LvE5eH9pTKP6yTHpYXXNehildo/WvZQSgIAAAAAAAAAAJ2Nf53vAClRoZoyMFErdxyW5GnW+foMuyqnSzvySnTJ39bKPKa3kmCUatSqa6VDGyRbmHT5QmlARpvy3HJki36x4hcqqi5S76jeemHGC0oOT1bNgQPK+fVvVLlhgyTJkZGh5IfmKygmpk3HQ8dyu9w6vL/U26DL210sV627QUxkQqi6DYpRt4ExShsQo7DI1j/zEAAAAAAAAAAAtA8adh3EXTe/bnKyS/9zzRT1iHf4tF+IzaoR3WP0xOxh3ufg9TAOa0nsnxR8aL8UGivNeUvqNrpN+X2R84VuX3W7KmsrNTRuqP42/W+Ktker8M03deiJJ2VWVMgSEaHk+/9bkRddJKMNS26iY5huU0dzyrwNupxdRXJWuRrEhEUF/9CgGxijyLhQP2ULAAAAAAAAAACaQsOuA5imqS3ZxZKkM+NNpUSFtHiMK8b00LkJldrywQJNL3tX1vKjUlR36dp3pPj+bcpv2b5luvfTe+V0O3VOyjl6ZsozshdXKuuOW1S2erUkKWzMGKU+8bhsaWltOhbaj2maKj5c6X0GXfbOQlWVORvE2MOCPEtc1j2HLjopjGYrAAAAAAAAAABdHA27DnCopFpHympktRhKDWvlIN++rNT3fqm0+ifhOVKlny6XIlPalNubO97UI18+IlOmZvScoScmPqHqVZ9oz/0PyFVYKMNmU8Kddyr2urkyLJY2HQstU1ZYraqjVpUVVism0ebdlrWjQNl1s+jKCqsb7BNktyq1X5S6DYxVt0ExiusWIYuFBh0AAAAAAAAAAIGEhl0HqJ9d1zc+XMHWopYPUJwtvfdLGTrmIXZlhyTT3fQ+J2Gapv6++e/6y3d/kSRdPuBy3Tvkdh25/yEVL14sSbIPHKjUp55SyMABrT4OWmfr5zla/cp2mWaYXlv3tVL7RauipEZFhyoaxFmCDCX3jvIuc5nYK1LWIBqrAAAAAAAAAAAEMhp2HWBLjqdhNyTVIakVDbvdK6Vjm3WSZLqkgj1SVMuXqHSbbv3+m9/rn1v/KUm6afhNuqH2HB249DI5s7Mlw1Dcz36q+NtukyU4uOX5okVcTrdKC6pUcrRSJUeqdDS7VFvW5PwQYEo5uzzXjWFICT0cdQ26WCX3i5It2OqnzAEAAAAAAAAAQEegYdcBtmSXSJIGp0ZKhS3cuSxfWv3YidsNqxTbp8W5ON1OPfj5g3p/z/uSpN+MvEsZy4/qwP+bK5mmbGlpSn3yCYWNHt3isdE4t8utssJqlRytUmldU67kaKVKj1ap5EiVyourT+jHNubsWb01fEo32cNsHZ80AAAAAAAAAADwGxp2HSCzfoZdSqTyW9Kwq62W3rhGKsmRwuNlVhTIMN0yDauMWc+0eHZdZW2l7llzj9ZkrZHVsOrJtFvU/4F3dXTHDklS1OzZSrrvt7JGRLRo3NOd6TZVUVKjkiOVjTblSguqZbqb78gFBVsUGR+qyLgQhYTbtP3LvAafGxbpjPEpNOsAAAAAAAAAADgN0LBrZ0fKqpVbXCVJOiPFofytPu5omtL7t0sHv5TsUdJ1/1Gtxa6v/rNIYy+4Sra4ni3Ko6SmRLd9fJu+PfytQizB+mv+BYp8+jlVO52yxsQo+eGHFDljRgu/3enBNE1VlTs9TbgjdTPjjlap1Nugq5KrtvnnCVqCDDliQ7xNOUdc/etQRcaHKCTCJsMwvPEp/aPrnmHnWQYzfc4gRcSEdPRXBQAAAAAAAAAAXQANu3aWmeNZDrNPfLgi7C04vZ8/I21c5Fn68sf/kBIGSE6njjrOkCJTW5TDkcojunn5zdpZuFO9ysP0+Cdpsm74l0xJEenpSvmfhxWUkNCiMU81NZW13mfIeZaq9DTj6ht0zmpXs/sbhhQRE6LI+BA56ppykXH1r0MVHhUsw2I0O8axBk9IVUr/SC37YLUyZqYrJpFZjwAAAAAAAAAAnC5o2LWzLdl1y2GmRfm+07YPpBUPeV5f8KTUd2qrj3+w9KBuWnaTskoP6sKdEZq71CmVb5MRFqake3+j6MsvbzCz61RVW+Nq0IA7doZcydFKVZfXnnSMsKhg74y4yPhQzyy5uply4TF2Wa2Wds05IsaukDiXImLs7TouAAAAAAAAAADo2mjYtbP659cNTY30bYfcjdLiGyWZ0pgbpbNvbPWxdxTs0M9X/FzVR/P1uxV2jcj05BI6cqRSn3xCwT1btqxmV+ZyuVVWUHXCspX1M+UqS2pOOkZIuM0zQ66+KRf3w2w5R1yIgmzWTvgmAAAAAAAAAADgdEfDrp1tyfYsiTnMlxl2pXnSoqskZ4VnVt35T7T6uN8e+lbzPp6nvtuLddt/LHKUVkhBQUqYN09xP/upjKDA+qndblPlRdUqrVu2ssEMuSOVKi+qlmk2P4YtxPrDDLm4uhlyx8yWCw4JrHMCAAAAAAAAAABOTXQs2lFxhVMHCiokSUNST9Kwc1ZKr18tlWRL8QOk/3pJsrbu5/gk6xP9dtmdumJ5pTK+MyW5Fdy3r1KfelKhQ4a0asy2KCusVtVRq8oKqxWTaGs0xjRNVZY662bEnfgsubKCKrldzXfkrDZL3Wy4xpty9rCg02L5TwAAAAAAAAAAENho2LWjzFzPEpTdY0MVFWaT0+lsPNA0pXdvlbLXS6Ex0lWvS6HRrTrm+7vf1z/e/J0efs+p1ELPtpifXKvEu+6SJSSkVWO2xdbPc7T6le0yzTAtWve1zrqgl+K7RdQ15CobPFeu1uludiyLxVBErF2R9ctU1v1dP0MuLDKYhhwAAAAAAAAAAAh4NOzaUWbdcphDTza7bs1T0pZ/SZYg6cf/lOL6tup4r2xaqD1/flIPrTVlNSVrUqLSHn9c4ePHt2q8tiorrKpr1nnem6b0zYf7mt7BkCKi7XWz4kIbzpaLD1V4tF0WCw05AAAAAAAAAABwaqNh14625Hhm2A1t7vl1WxZLqx/zvJ75J6n3xBYfxzRN/d+H/6PEpxfp8jzPNseFP1LKAw/IGuXDs/M6gGma2rw6q9HnysUkhym+W8QPM+TiQuWID5EjNkTWIEvnJwsAAAAAAAAAANCF0LBrR1uyPQ27IamRjQdkrZf+/QvP63HzpDN/0uJj1Lpq9cZj1+msN9bLXivVhtvV46FHFTXzwtam3WaVpTVa/doO7fku/4TPDIt00e0jFRHT+ctzAgAAAAAAAAAABAIadu2kvLpWe46US5KGNLYkZnG29PpVUm2VNOB8acbDLT5GRW6WPr/1Kp259YgkqXRkX4165u+yJSe3Kfe22LMhX6tf3a7KUqcsVkM9h8Zp36YjMk3JMKT0OYNo1gEAAAAAAAAAADSDhl072ZZbItOUkiNDlOCwN/ywplxadKVUdkhKHCxd9nfJYm3R+Pnv/1tZD96vbhW1qgmSym6crfG3/Y8Mi3+WlKyucOrTN3dpx5eeNTljU8M1/frBSujuUOHhMi37YLUyZqYrJjHCL/kBAAAAAAAAAAAEChp27aR+Ocyhaccth2m6ZX3vFilvkxQWL131umR3+DRmbV6ewrdu1f7/LJFz9acKkbQ3xaK4xx7WhHGXtfM38N3BbQVa+fI2lRVWyzCkURk9dPbMPrLaPM3DiBi7QuJcioixn2QkAAAAAAAAAAAA0LBrJ1tySiQdtxxmSY7O3P+8LIVfSNZg6crXpJiePo1X9Pbbyr3/AaWZppyS3JI+nBSq8x/6fxqWMqr9v4APnNUufbH4e21eky1JikwI1fTrBiulbyNLgAIAAAAAAAAAAMAnNOzayQ8z7OqaV9++rKD3fqnuMj3vh18p9Rjr01jOvDzl3H+/DPOYjYY0+1cL1NdPzbq8PcVa8dJWFedXSpKGTk7T+Nn9ZLO3bGlPAAAAAAAAAAAANETDrh1UOV3adbhMUt2SmMXZ0vu3y9AxHbcNr0rp90pRaScdL/vDTTT2owAAIABJREFUdxo26yRZTCk4t0Aa0J6Zn5zL6dbXH+zVd8v2yzSl8Gi7pv3kDHUfHNu5iQAAAAAAAAAAAJyiaNi1gx15pXK5TcWFBys5MkTat1sy3Q2DTJdUsOekDbva/HyVv/APWY7b7jKkQzGGurdv6s06klWqFS9t09FsTzNy4NhkTbyiv+xhtk7MAgAAAAAAAAAA4NRGw64dbK5bDnNIWpQMw5Bi+0oypGNn2BlWKbZPs+OYTqey7rhTlqISFURIUeWS1fQ06/5+gVX39h3RcV/iGG6XW98uO6B1H+yV22Uq1GFT+tWD1GdUQqccHwAAAAAAAAAA4HRCw64dZObUPb8uNdKzISpNCo+Tyo9IkkzDKmPWMyedXXfoyadUuX69KuzSQ1dbVWMzlFTo1uFYq247b76Sw5M79HtIUtGhCq34x1Yd2lsiSeo9Il7pcwYpLDK4w48NAAAAAAAAAABwOqJh1w62ZHuaW0PTojwbju6Wyo/INKz6svftGn3hdbLF9Wx2jOJ331XhK69Ikp6dZdHk8Vdp7hlz9dbyt3T5jMvVLapbh34H021q85osfbF4t2qdbgWHWDXxygEaODbZM2sQAAAAAAAAAAAAHYKGXRvV1Lq1I69UkjQ0ta5ht3ulJMnscY4OR42UIlObHaNq61blPvCgJOntCYYKRvfVXaPvUpAZpD62PkoKS+q4LyCptKBKHy/cpuwdhZKkboNiNPUnZ8gRG9KhxwUAAAAAAAAAAAANuzbbdbhUNS63HCFB6h4b6tn4/QpJktlnmlTU/P61hYXKuu2XMqur9W0fQ+9MDNY/Jz6u0KBQOZ3ODs3dNE1t/yJPn725UzVVLgXZLBp/WT8NnZQmw8KsOgAAAAAAAAAAgM5Aw66NMuuXw0yN8iwdWVst7f1EkuTuO1Vaf6DJfU2XSzm/ukfO7GwdjrHo2YsM/fzMWzQkbkiH511RUqNVr2zXvk2e5+wl94nUtLmDFZ0U1uHHBgAAAAAAAAAAwA9o2LXRlpxiSdKwbnXLYR74QnJWSBFJUuIQSU037PL//BeVf/65aoItemq2of49RumGoTd0eM67vz2s1a/tUFWZUxarobNn9daojJ6yMKsOAAAAAAAAAACg09Gwa6Mt2Z6G3ZDUSM+GuuUw1W+6ZDTdACtZtkxHX3hBkvS/50tHUsO1YOJjCrJ03E9SVe7Up2/s1M6vD0mS4rpFaPp1gxXfLaLDjgkAAAAAAAAAAIDm0bBrA5fb1NbcuiUx0+pm2H3/sefvftOa3K96927l3vtbSdKHZ1v1+RBDD599r7o7undYrgcyj2rlP7ervKhahiGdeV5PjZnZW9YgS4cdEwAAAAAAAAAAACdHw64N9uSXqcrpVniwVb3jwqXibOnwVkmG1GdKo/u4ysqUNe82uSsqtKdPmF6eUq2p3afqkn6XdEiONVW1Wrt4tzI/yZYkRSeFadrcM5TcJ6pDjgcAAAAAAAAAAICWoWHXBvXPrxucGul5/tvuutl1aWdJYbGS09kg3nS7lfObe1Wzd68qY8P02MxqxYTF68HxD8poZvnM1sr5vkgfL9ymkvxKSdKwKd007tK+sgVb2/1YAAAAAAAAAAAAaB0adm2wJduzHOaQ1OOXw5zeaPzRF15Q2ccfy7QF6eFZ1SoJN/TXCQ8rNiS2XfOqdbr09Xt79d2KA5IpRcTYNXXuGeo+qH2PAwAAAAAAAAAAgLajYdcGW7I9M+yGpkVJrlppzyrPB4007Mo+/VT5f/6LJOm1H4Vrd2q5rhh4hSZ1m9SuOeUfKNWKf2xVQU65JGnQuGSd++MBsofyUwMAAAAAAAAAAHRFdHFaye02tTXHM8NuaFqklL1eqiqWQqKltDMbxDoPZin7V/dIpqkd5/bQu4Nz1Cuyl+4efXf75eNya/1H+/XNkn1yu02FOmyacs0g9R6R0G7HAAAAAAAAAAAAQPujYddKBwoqVFpdK3uQRf0SIqQ1Kzwf9J0qWX54RpxRU6PcO+6Qu7hYVQO666Fx2QoybHp84uMKDQptl1wK88q14qWtOry/1JPCqARNvnqgQh3B7TI+AAAAAAAAAAAAOg4Nu1bakuNZDnNQSqSCrBbp+7qG3THLYTpz85T6j4Wq2b1bRmyM/vtHJaoNMnTriJs1NH5om3Mw3aY2rcrSF//eLZfTLXtYkCZeMUADzk6SYRhtHh8AAAAAAAAAAAAdj4ZdK23JrlsOMzVSKj8i5Xzn+aDfNElS0dtvK/f+BxRumpKkL0eG6EBovoYnDNfPhv2szccvOVKplS9vU/bOIklSj8GxmnLtGYqIsbd5bAAAAAAAAAAAAHQeGnatlFk3w25oWpS0e5UkU0oaJjmS5czLU+4DD0p1zTpJGr0qV6nDwvXEuU8oyNL6026apratzdVnb+2Ss8qlILtVEy7rpyETU5lVBwAAAAAAAAAAEIBo2LWCaZrakl3XsEuNkr6uXw7TM7uuZt9+ye1usI/VlO5IvELdI7u3+rjlxdVa/cp27dt8VJKU0jdK0647Q1EJYa0eEwAAAAAAAAAAAP5Fw64VcourVFjhVJDF0ICkMGn3x54P6p5fF9yrp0xJx853cxvStPHXtPqYu745pDWLdqi6vFaWIENjL+qjkdN7yGJhVh0AAAAAAAAAAEAgs/g7gXqPP/64DMPQHXfc4d1mmqbmz5+v1NRUhYaGKj09XZmZmX7M0iMzp1SSNCDJIXt+plSeLwVHSN3HSpKO2KpVa/0h3mVIL15gVUFky5prZYXVqsyzaunzmVr290xVl9cqvnuEfvzbMTozoyfNOgAAAAAAAAAAgFNAl5hht27dOr3wwgsaPnx4g+1PPfWU/vjHP+of//iHBgwYoEceeUQzZszQjh075HA4/JStlJlbIkkamhYpfb/cs7H3ZCkoWJKUs/ojhbmkggjpL7Msyos1VBBpaE7pQSWHJ/t0jK2f52jVK9slM0xHVSAZ0ugLemn0j3rJGtRl+qwAAAAAAAAAAABoI793fsrKyjRnzhy9+OKLiomJ8W43TVPPPPOMfve732n27NkaOnSoFi5cqIqKCr322mt+zFjKzKlv2EVJ39cvhznN+3n0V9slSV8NNLS1l0UFkYYshkXdHb49v66ssEqr/rldMn/YZkgaMjGVZh0AAAAAAAAAAMApxu8z7G699VZdeOGFmj59uh555BHv9r179yovL08ZGRnebXa7XZMnT9batWt18803NzpedXW1qqurve9LSjzNNafTKafT2aZc6/evb9gNiXbLPPiVDEnOXpMlp1Nmba2qV38mQ9LXAz1LVloMi/777P9WXHCcTzl8/cGeE7aZpnQ0t1T2CGsje3Qt9d+xref7dMN5Q2dpybV2fE0tLCz07tteNdXXcdp6jwTqPRaoefsb5w2dhZoaWPdYoObtb5w3dBZqamDdY4Gat79x3tBZqKmBdY8Fat7+xnlDZ2nLtdaSfQzTNM2Th3WM119/XY8++qjWrVunkJAQpaena+TIkXrmmWe0du1aTZgwQdnZ2UpNTfXuc9NNN2n//v1aunRpo2POnz9fDz300AnbX3vtNYWFhbU55+Ia6YH1QTJk6pWBX2rC/mdVak/RysFPSpJCd+9W9xdeVGmI9Ke7h+ns0HGKs8YpyhLl0/hl+20q2hrSyCemktPLFRTqt58LwGlo0aJFeuONN07Y3l41FQBOJ9RUAGg/1FQAaD/UVADoOBUVFbr66qtVXFysyMjIZmP91rA7ePCgRo8erWXLlmnEiBGS1GjDLicnRykpKd79brzxRh08eFAfffRRo+M2NsOue/fuOnLkyElPxsk4nU498+YKvbDdqn4J4VrW921ZNvxTrjE3y53xqCQp84G7ZH9nhdYMt2j6X99V5tpMzZgxQzab7aTjb1+bp08W7ZIk9RgSo4NbC2WakmFIE6/qr0HjfHv+nb85nU4tX77c5+8ND84bOktLrrXja2pOTo6GDx/ebjW1Jdd8W++RQL3HAjVvf+O8obNQUwPrHgvUvP2N84bOQk0NrHssUPP2N84bOgs1NbDusUDN2984b+gsbbnWSkpKFB8f71PDzm9LYq5fv16HDx/WWWed5d3mcrn0ySef6LnnntOOHTskSXl5eQ0adocPH1ZSUlKT49rtdtnt9hO222y2drlps8o9fw9Pi5JlzypJknVAhqw2m9xut6pWfyK7JFv6ueoZ3VOZyvTp2Du+zNUnr3uadSOnd9f4y/qpKL9cyz5YrYyZ6YpJjGhz7p2tvc756Ybzhs7iy7Vms9kUEfFD/amsrPR53/bMoy3x7b2/vwRq3v7GeUNnoaYGlkDN2984b+gs1NTAEqh5+xvnDZ2FmhpYAjVvf+O8obO05lprSbylpQm1l2nTpmnz5s3asGGD98/o0aM1Z84cbdiwQX369FFycrKWL1/u3aempkZr1qzR+PHj/ZW2DpZ5nks3PqZAKsmSgkKkXhMkSV+uflVRhTWqtkmzrrzf5zF3fXNIHy/cJpnSsMlpGn9ZPxmGoYgYu0LiXIqIObEBCQAAAAAAAAAAgFOD32bYORwODR06tMG28PBwxcXFebffcccdeuyxx9S/f3/1799fjz32mMLCwnT11Vf7I2VJUla5p2E3xrnes6HnBMkWKrfp1sa3X1C6pMKRvTQytptPDxPcsyFfy/9vq0xTGjwhRROvGCDDMDruCwAAAAAAAAAAAKBL8VvDzhe//vWvVVlZqVtuuUWFhYUaO3asli1bJofD4Zd8CsprVFjjaaalHV3r2dhvuiRp2b5l6rvpiCRp4CVzfRpv3+YjWvriFpluUwPHJmvynEEyLDTrAAAAAAAAAAAATiddqmG3evXqBu8Nw9D8+fM1f/58v+RzvK25pZKkgbFWBR34oWFX667VG8v/pF8fkdxWi5KmX3DSsQ5uL9BHz2+R22Wq31mJmvqTQbLQrAMAAAAAAAAAADjt+O0ZdoEoM6dEknRR1B7JVS1F9ZDi++v93e8r7dssSVLY2WNkjYpqdpycXYX68K+b5Kp1q/eIeE2/YbAsVn4KAAAAAAAAAACA0xFdohbYmutp2J1rbPBs6DdVNW6n/rbxbxqz0y1Jis44r9kx8vYU64PnNqnW6VaPIXE672dDZaVZBwAAAAAAAAAAcNqiU9QCG7OKJUl9ir/ybOg3XW/tfEvVebkakOPZFDF1WpP7H95fovef3ShntUvdBsXogpuHymrjJwAAAAAAAAAAADid0S3y0T/W7lV2UZW6G4fkKN8ntxGkim6j9cKmFzRmpylJCh0xQrakxEb3P5JVpvf+skE1lbVK6RelH/1iuIKCrZ35FQAAAAAAAAAAANAFBfk7gUCQW1yph97fKkmabNkkSVrn6qfPt72jgqoCTdoTLKlKjhnTG92/MK9CH/xlk6rLa5XUO1Iz542QzU6zDgAAAAAAAAAAADTsfLL3SLlMzyQ6b8NumTlE7+98WeGVpvrvrZEkOaY3bNiVFVarPDtI73+6SVVlTiX0cGjWbSMUHMJpBwAAAAAAAAAAgAedIx/0jg+XYUhBZq3GW7ZIkpbG1KrSVa7Lc5NkuHJk799Pwb16effZ+nmOVr2yXTJDJTkVHh2si345UvYwm3++BAAAAAAAAAAAALoknmHng5SoUD0xe5jGWHYo3KjWDku0KuI9S2TOykqQJEUcM7uurLBKq1/ZLpk/jFFRXKNap6tT8wYAAAAAAAAAAEDXR8POR1eM6aEF5xRIkt7s3V9Os1pnRg5V6Podkhouh1l0qMK7hGY905SKD1d2Wr4AAAAAAAAAAAAIDDTsWsCx/2PlBFn1jpkvSfpl7USZVVWypaYqZPBgb1zOrqIT9jUsUlRiaKflCgAAAAAAAAAAgMBAw85Xnz8r4+hOLYiOktN0a2x4D6V8c0CSFDF9mgzDkCQd2lui9R/t9+xj1P1lSOlzBikiJsQfmQMAAAAAAAAAAKALC/J3AgGhOFtafr/WhQTr3xHhkqTbdn6j0lWemXb1y2FWlTu19O9b5HaZ6jsqQWdf0kvLl6xRxsx0xSRG+C19AAAAAAAAAAAAdF3MsPNFwW4tjgjTDclJMg1DMk3l5gfLXVIqa0yMws46S6ZpauXL21R6tEqR8SGa8pMz5IgNUUicSxExdn9/AwAAAAAAAAAAAHRRNOx8kBcaqfnxsZ61LSXJMLT9kEOSFDF1igyrVZtWZmnvxiOyBBk678ahsocyeREAAAAAAAAAAAAnR8POBwfMGs/MujqGaWr0LlOSZznMQ3tLtHbx95KkCZf1V2LPSL/kCQAAAAAAAAAAgMBDw84HPSJ7yGL8cKr65EpxpZLCQhU08mwtfbHuuXVnJmhYepr/EgUAAAAAAAAAAEDAoWHng+TwZD047kFv027sTs/suoiJk7Xq9d0qLah7bt21Z8g4ZiYeAAAAAAAAAAAAcDI07Hw0u/9sLbl4iW4Iv0Gzczyz6LL7nsdz6wAAAAAAAAAAANAmNOxaICksSYMKIuTef1AlMX313Q67JOnc/+K5dQAAAAAAAAAAAGgdGnYtFJGZKWdQmDKH3+x9bt3QyTy3DgAAAAAAAAAAAK1Dw66FwjMztW3Qtao0whWZEMpz6wAAAAAAAAAAANAmNOxaoGjnQe0PHa8j8cNlsRo6n+fWAQAAAAAAAAAAoI3oNvlo6+c5WvXPvVLaZElS3zMTldDD4eesAAAAAAAAAAAAEOiYYeeDssIqrX5lu6Qflr78fv0hlRVW+S8pAAAAAAAAAAAAnBJo2Pmg6HClTLPhNtMtFR+u9E9CAAAAAAAAAAAAOGXQsPNBuMo8HbpjmS6Fqcw/CQEAAAAAAAAAAOCUwTPsfGDJ369BO17T9oFXSYZVMl0atGORLEd+KmefZNlsNm9sTU2N97XT6ZTL5VJNTY1M05RhGE3GHs8wjAbvm4uVpODg4FbFOp1OmcdPH2yHWLfb7f3ebR3XZrN5z0dtba3cbne7xAYFBclisXSZWJfL1eB6OZ7VapXVam0Q25TOiHW73aqtrW0y1mKxKCgoqMvEmqYpp9PZLrEtvZf9HSudeM8BAAAAAAAAALoOGnY+WPDee5qV94ViC7epMjRBoZX5Cq4p1oJ349Vt3z7NmTPHG/v000+f8I/hmzZtkiT17NlT119/vXf7M888o4qKikaPmZqa2iD2r3/9q4qLixuNTUhI0K233up9/+KLLyo/P7/R2KioKN15553e9y+99JJycnIajQ0LC9Ovf/1r7/tXXnlF+/fvbzTWZrPpd7/7nff93r179fTTTzcaK0nz58/3vn7nnXe0devWJmPvu+8+b7Ph/fff18aNG5uMveeeexQeHi5JWrp0qdatW9dk7O23366YmBhJ0sqVK7V27domY2+55RYlJiZKkj799FOtWbOmydgbb7xRaWlpkqSvvvpKy5cvbzJ27ty56t27tyTpu+++06ZNm7zXy/GuvvpqDRgwQJLnmnr33XebHPfyyy/XkCFDJEnbt2/XW2+91WTsxRdfrFGjRkmSdu/erddee63J2B/96Ec6++yzJUn79+/XwoULm4ydMWOGJkyYIEnKzc3Viy++2GTs5MmTNWXKFEnSkSNH9Le//a3J2PHjxysjI0OSVFxcrD//+c9Nxo4ZM0YXXnihJKmioqLZa3LEiBG69NJLJXkaWo899liTsYMHD9aPf/xj7/vmYvv373/SGlGvpTXipptu8r5vSY34v//7P3Xv3r3JnAEAAAAAAAAAnYslMX1QGRamdWPGKLimWDFFuxRcU6xvRo9WZViYv1MDAAAAAAAAAABAgGOGnQ/uu+8+SVJlVpa+WLxY42bPVv9u3SSduHTlPffc433tdDq1dOlSnXfeeQ2Waqx3xx13NHnM42OPnR1zMjfeeKPPsddff32zy1Ee65prrvE5tnfv3srIyGiwZF9TLr30Ul1yySVNfn7sGLNmzfLOmDpZ7HnnnacZM2Y0GVu//KEkTZ06Venp6T7FTpw40Ttz7GSxY8eO1ZgxY3yKHTVqlHJzc73Xy/Hql6KUpOHDh3tn0DXm2NhBgwZ5r+GTxfbt29fn2J49ezYbW7/UpySlpKT4HBsfH+9zbFRUlM+xYWFhPsfabLZmY4+/P+tjN23apOXLl+vuu+9uMvbYGiF5Zq4mJSVpxowZnVYjbrjhhmZnfgIAAAAAAAAAOhcNOx/UL8dodO+u6v79Fda9e5ONqGOfE2UYhqxWq4KDgxuNPza2Mccum3ey2JaMeyxfGmqtibVYLE1+77aMe2yD61SLrX8+nC/n7dhnyfk6bnvH1v/G9d555x1t3LhR06ZN08SJE73bt23bpjfeeKPBMqgtGVfyLBd67BKgERER6tGjh2bMmOFd1vRkDMM4Ydy9e/dq4cKF+s1vfnPCvduae27EiBEaNGhQs/se/9mVV17p/d1PFutLDr5oyT0HAAAAAAAAAOh4LIkJoN0EBQXp888/V2VlZbuPbbfbdffdd+vuu+/WZZddpry8PC1atEhut/uEWNM05XK52u3YtbW1PsXZbDZFRES0aOywsDDZ7fbWpAUAAAAAAAAAOEUwww5Au+nTp48KCgr06aefKiMjo8m4rVu3atWqVSooKFBERITGjh2r8ePHn3R8h8Ph/Ts9PV2LFy9WQUGBSktLtXDhQl1zzTX6+OOPdejQIV177bXq1auXPv/8c33zzTcqKytTXFycJk2apCFDhqiwsFALFy6UJD355JOSPDPkLr30Ur300ktKTEyU1WrVxo0blZiYqOuvv15r167Vhg0bVFhYqNDQUA0YMEAzZszwNty+++47ffTRR/rtb38rSVq1apW2b9+u8ePHa+XKlaqqqlK/fv100UUXefd56aWXlJycrAsuuECS9Kc//UlnnXWWCgoKtHXrVoWEhGjSpEkaPXq09zwcOHBAS5Ys0ZEjR5SYmKhJkybpjTfe0M0336yUlJSW/mwAAAAAAAAAAD+jYQeg3RiGoWnTpulf//qXxo4dq6ioqBNicnJy9NZbbyk9PV1DhgzRwYMHtWTJEoWGhmrUqFE+H6t+udFjZ9ItX75cGRkZiomJUUhIiFauXKlt27Zp5syZio2N1f79+7V48WKFh4erR48e+vGPf6w333xT8+bNk91ub7BU5MaNGzV69Gj99Kc/9T670TAMXXDBBYqOjlZhYaGWLFmi5cuXa+bMmU3mWVhYqO3bt+vqq69WVVWV3nrrLX322WeaNm1ak/t88cUXmjJliiZOnKitW7dqyZIl6tmzpxISElRdXa1Fixapf//+uuyyy1RcXKyPPvrI5/MGAAAAAAAAAOh6WBITQLs644wzlJycrNWrVzf6+RdffKHevXtr8uTJio+P16hRo3T22Wdr7dq1Ph+juLhYa9euVWRkpOLi4rzbp0yZor59+yo2NlZBQUH64osvdPHFF6tfv36KjY3VqFGjNHz4cH3zzTeyWCwKDQ2VJIWHh8vhcCgkJMQ7VmxsrDIyMhQfH6+EhARJ0rhx49S7d2/FxMSoT58+mjp1qjIzM5vN1TRNXXLJJUpKSlLPnj01fPhw7dmzp9l9+vfvr7PPPltxcXE699xzFRYWpn379kmSNm3aJEmaNWuWEhMT1b9/f59mJwIAAAAAAAAAui5m2AFod9OnT9fChQs1bty4Ez7Lz8/XoEGDGmzr0aOHvvzyS7ndblksjf8/gurqaj366KOSJKfTqZSUFF1xxRXemXaSlJqa2uA4tbW1evnllxuM43K5fFo28tix6u3du1effvqp8vPzVV1dLbfbrdraWtXU1Cg4OLjRcaKjoxs8o87hcKi8vLzZYyclJXlfG4ahiIgI7z5Hjx5VUlJSg9mAaWlpJ/0+AAAAAAAAAICui4YdgHbXq1cv9evXTx9//LFGjhx50vj6JSebExwcrJtvvtnbwGqsQXZsE6t+zDlz5niffVfv2CZfU44dS5KKior06quvavTo0ZoyZYpCQ0N14MABvffeew2W5TxeYw3Ik33f5vYxTVOGYZw0fwAAAAAAAABA4KBhB6BDTJ8+XQsWLGiwZKUkJSQk6MCBAw22HTx4UHFxcU3OrpM8M82OH6s5CQkJslqtKi4uVq9evRqNsVqtknxrGObk5MjtdisjI8Ob58mWw+wI8fHx2rx5s2pra72Nx5ycnE7PAwAAAAAAAADQfniGHYAOkZSUpGHDhunrr79usH3cuHHau3ev1qxZoyNHjmjDhg36+uuv2/05bHa7XePHj9dHH32kDRs2qKCgQLm5ufr666+1YcMGSZ7lKiVp586dKi8vV3V1dZPjxcTEyO126+uvv1ZBQYE2btyob775pl1z9sWwYcNkmqbef/995efn6/vvv/c+/4+ZdwAAAAAAAAAQmJhhB6DDTJ069YRZaKmpqbr88su1atUqrVmzRg6HQ1OmTNGoUaM65Pjh4eH69NNPVVhYqJCQEKWkpGjixImSpMjISE2ZMkUrVqzQv//9b40YMUKXXnppo2OlpKTovPPO02effaYVK1aoZ8+emj59ut555512z7s5ISEhuuqqq7RkyRItWLBAiYmJmjx5sv71r3/5tNQnAAAAAAAAAKDr4V93AbSLxhpd0dHRuv/++0/YPnjwYA0ePNjnsUeNGtVsQ693796aP3/+CdsNw9A555yjc845p8l9J0+erMmTJzfYdv311zcaO27cOI0bN67BthEjRjSZ55QpUzRlypRmxzj+WHfeeecJx/3FL37R4H2PHj0abNu0aZMsFouioqIazRsAAAAAAAAA0LXRsAOAALNhwwbFxMQoMjJSeXl5Wr58uYYMGSKbzebv1AAAAAAAAAAArUDDDgACTFlZmVatWqWysjI5HA4NGTJEU6dO9XdaAAAAAAAAAIBWomEHAAHm3HPP1bnnnuvvNAAAAAAAAAAA7cTi7wQAAAAAAAAAAACA09kpP8PONE1JUklJSZvHcjqdqqioUElJiU9XU3rlAAAW3klEQVTPimppfHvv7y+Bmre/cd7QWdpyrdXXUmpq5wnUvP2N84bOQk0NrHssUPP2N84bOgs1NbDusUDN2984b+gs1NTAuscCNW9/47yhs7RHTa3vVTXHMH2JCmBZWVnq3r27v9MAAAAAAAAAAADAaejgwYPq1q1bszGnfMPO7XYrJydHDodDhmG0aaySkhJ1795dBw8eVGRkZLvHt/f+/hKoefsb5w2dpS3Xmsvl0vfff69+/frJarV2ah7U1MDK2984b+gs1NTAuscCNW9/47yhs1BTA+seC9S8/Y3zhs5CTQ2seyxQ8/Y3zhs6S1uuNdM0VVpaqtTUVFkszT+l7pRfEtNisZy0a9lSkZGRLfpRWhrf3vv7S6Dm7W+cN3SW1l5rY8aM8Wse1FS0BOcNnYWaGlgCNW9/47yhs1BTA0ug5u1vnDd0FmpqYAnUvP2N84bO0tprLSoqyqe45tt5AAAAAAAAAAAAADoUDTsAAAAAAAAAAADAj6zz58+f7+8kAonValV6erqCgnxbTbSl8e29v78Eat7+xnlDZ+kq1xo11TeBmre/cd7QWbrKtUZN9U2g5u1vnDd0lq5yrVFTfROoefsb5w2dpatca9RU3wRq3v7GeUNn6YxrzTBN0+yw0QEAAAAAAAAAAAA0iyUxAQAAAAAAAAAAAD+iYQcAAAAAAAAAAAD4EQ07AAAAAAAAAAAAwI9o2AEAAAAAAAAAAAB+RMPOB5988olmzZql1NRUGYahf//7383Gz58/X4ZhNPiTnJzcqrFN09T8+fOVmpqq0NBQpaenKzMzs92+W2s9/vjjGjNmjBwOhxITE3XJJZdox44dDWKuu+66E87DOeec46eMu4aTXRtd9fdG19cetaS6ulq33Xab4uPjFR4erosuukhZWVmdnuvxqKke1NQTUVPRUaipvo3dVe8xamrrUFPRUaipvo3dVe8xamrrUFPRUaipvo3dVe8xamrrUFPRUbpiTaVh54Py8nKNGDFCzz33nM/7DBkyRLm5ud4/mzdvbtXYTz31lP74xz/queee07p165ScnKwZM2aotLS0Vd+lvaxZs0a33nqrvvzySy1fvly1tbXKyMhQeXl5g7jzzz+/wXn48MMP/ZRx19HctdFVf290fe1RS+644w698847ev311/XZZ5+prKxMM2fOlMvl6tRcG0NN9aCmnoiaio5ATfVt7K56j1FTW4+aio5ATfVt7K56j1FTW4+aio5ATfVt7K56j1FTW4+aio7QJWuqiRaRZL7zzjvNxjz44IPmiBEj2jy22+02k5OTzSeeeMK7raqqyoyKijIXLFjQ4vE70uHDh01J5po1a7zb5s6da1588cV+zKrrae7aCKTfG11ba2pJUVGRabPZzNdff90bk52dbVosFvOjjz7qtFwbQ031oKaeiJqKzkBNbXzsQLrHqKm+oaaiM1BTGx87kO4xaqpvqKnoDNTUxscOpHuMmuobaio6Q1epqcyw6yC7du1SamqqevfurSuvvFJ79uxp8Rh79+5VXl6eMjIyvNvsdrsmT56stWvXtme6bVZcXCxJio2NbbB99erVSkxM1IABA3TjjTfq8OHD/kivS2nq2gik3xuBxZdra/369XI6nQ1iUlNTNXTo0C5x/VFTPaipJ6KmorNRUz0C6R6jpvqOmorORk31CKR7jJrqO2oqOhs11SOQ7jFqqu+oqehs/qqpNOw6wNixY/Xyyy9r6dKlevHFF5WXl6fx48fr6NGjLRonLy9PkpSUlNRge1JSkvezrsA0Td11110699xzNXToUO/2Cy64QK+++qpWrlypP/zhD1q3bp2mTp2q6upqP2brX81dG4HyeyPw+HJt5eXlKTg4WDExMU3G+As11YOaeiJqKvyBmuoRKPcYNdV31FT4AzXVI1DuMWqq76ip8Adqqkeg3GPUVN9RU+EP/qqpQa3aC8264IILvK+HDRumcePGqW/fvlq4cKHuuuuuFo9nGEaD96ZpnrDNn+bNm6dNmzbps88+a7D9iiuu8L4eOnSoRo8erZ49e2rJkiWaPXt2Z6fZJTR3bdQ/QLar/94IXK25trrC9UdN9aCmnoiaCn+ipnp09XuMmuo7air8iZrq0dXvMWqq76ip8CdqqkdXv8eoqb6jpsKfOrumMsOuE4SHh2vYsGHatWtXi/ZLTk6WpBO6sYcPHz6hs+svt912m9577z2tWrVK3bp1azY2JSVFPXv2bPF5OJUde20Ewu+NwOTLtZWcnKyamhoVFhY2GdNVUFM9qKknoqaiM1BTPQLhHqOmtg01FZ2BmuoRCPcYNbVtqKnoDNRUj0C4x6ipbUNNRWfwV02lYdcJqqurtW3bNqWkpLRov969eys5OVnLly/3bqupqdGaNWs0fvz49k6zRUzT1Lx587R48WKtXLlSvXv3Puk+R48e1cGDB1t8Hk5lx14bXfn3RmDz5do666yzZLPZGsTk5uZqy5YtXe76o6Z6UFNPRE1FZ6CmenTle4ya2j6oqegM1FSPrnyPUVPbBzUVnYGa6tGV7zFqavugpqIz+KumWufPnz+/TZmfBsrKyrR161bl5eXp+eef19ixYxUaGqqamhpFRUWdEP+rX/1Kdrtdpmlq586dmjdvnnbu3Knnn39e0dHRPo8dHR0tl8ulxx9/XAMHDpTL5dLdd9+t7OxsvfDCC7Lb7Z11Ck5w66236tVXX9Xbb7+t1NRUlZWVqaysTFarVTabTWVlZbrvvvvkcDjkcrm0YcMG/exnP5PT6dRzzz3n19z96WTXRlf9vdH1tbWWhISEKCcnR88995xGjBih4uJi/fznP5fD4dCTTz4pi6X9/n8HNfVE1NTWoaaio1BT2+c8+As1tXWoqego1NT2OQ/+Qk1tHWoqOgo1tX3Og79QU1uHmoqO0iVrqomTWrVqlSnphD9z585tNP6KK64wU1JSTJvNZqamppqzZ882MzMzWzW22+02H3zwQTM5Odm02+3mpEmTzM2bN3fQN/VdYzlLMl966SXTNE2zoqLCzMjIMBMSEkybzWb26NHDnDt3rnngwAH/Ju5nJ7s2uurvja6vPWpJZWWlOW/ePDM2NtYMDQ01Z86c2SH3LDX1RNTU1qGmoqNQU30bu6veY9TU1qGmoqNQU30bu6veY9TU1qGmoqNQU30bu6veY9TU1qGmoqN0xZpqmKZpNtnNAwAAAAAAAAAAANCheIYdAADA/2/v3mOyrP8/jr9vDyhnBpgwFBFJnVniiSbN1DXSdC6pJplr6aymlJ02U/OcaZqhuLJMbeIhNYs00UmtElNTSaWVgRiQmsaG0kHwAAKv3x+Mu9/tAfHrXXfJ8/EX93Xd14fPzfT5+eMD1wUAAAAAAAB4EBt2AAAAAAAAAAAAgAexYQcAAAAAAAAAAAB4EBt2AAAAAAAAAAAAgAexYQcAAAAAAAAAAAB4EBt2AAAAAAAAAAAAgAexYQcAAAAAAAAAAAB4EBt2AAAAAAAAAAAAgAexYYdbliR7+umnLTg42BwOh3333XeentK/XlpamgUFBd3QNceOHePnCzQCNPXG0VQA10JTbxxNBXAtNPXG0VQA10JTbxxNhTuxYYd/3AcffGBt27a14OBgmzBhgsu5Y8eOWceOHe3s2bM3/X0yMzMtLS3Ntm7dasXFxda1a9ebHvPf6H9ZFDxt1KhRNmzYME9PA7gl0FT3oqlA40ZT3YumAo0bTXUvmgo0bjTVvWgq/q2aeXoCaFzOnDljTz75pKWlpVl0dLQNGTLE+vfvb0OGDDEzs3Hjxtm8efMsICDgpr9XYWGhhYeHW3x8/E2P5QmVlZXm5eXl6WkA+BejqQ1HUwFcD01tOJoK4HpoasPRVADXQ1Mbjqbiv46/sMM/qqioyAIDAy0pKcl69+5tAwYMsNzcXDMzW7dunXl5edlDDz3UoLF27txpcXFx1qJFCwsPD7dJkyZZVVWVmdX+xsH48ePtxIkT5nA4LCoq6prjLF++3Nq2bWs+Pj6WmJhoCxcuvOI3LDIyMqxnz57WsmVLi46OtlmzZjm/l5mZw+GwFStWWGJiovn4+Njtt99uW7ZscRkjNzfXBg8ebH5+fta6dWt7/PHH7cyZM87z/fv3t2effdZeeuklCw0NtYSEBDMzW7hwod15553m6+trbdu2teTkZCsvLzczs6ysLBs9erT9+eef5nA4zOFw2MyZM82sdoF6+eWXLSIiwnx9fe3uu++2rKwslzmlpaVZZGSk87OXlpZe9+eenZ1t3bt3t5YtW1qvXr0sJyfH5Xx1dbWNGTPG2rdvb97e3tapUydbvHix8/zMmTNt1apV9umnnzrnXDeviRMnWseOHc3Hx8eio6Nt2rRpdunSpevOCWisaCpNpamA+9BUmkpTAfehqTSVpgLuQ1NpKk1tRAT8g3777Tf5+/vr0KFDKi0tVfv27ZWZmanS0lJ16NBBJ06caNA4J0+elI+Pj5KTk5WXl6dNmzYpNDRUM2bMkCT98ccfevXVV9WmTRsVFxerpKTkquPs3r1bTZo00YIFC5Sfn68lS5YoODhYgYGBzvdkZmYqICBAaWlpKiws1Oeff66oqCjNnDnT+R4zU5s2bbRu3Tr99NNPeu655+Tn56fS0lJJ0q+//qrQ0FBNnjxZeXl5OnTokBISEjRgwADnGP369ZOfn58mTJigI0eOKC8vT5K0aNEiffXVVyoqKtKXX36pTp06ady4cZKkiooKpaamKiAgQMXFxSouLlZZWZkk6bHHHlN8fLy+/vprFRQUaMGCBWrRooWOHj0qSdq3b58cDodef/115efna/HixQoKCnL57JcrLy9Xq1atlJSUpMOHDysjI0PR0dEyM+Xk5EiSKisrNX36dGVnZ6uoqEhr166Vj4+PPvzwQ0lSWVmZhg8frkGDBjnnXFFRIUmaPXu29uzZo59//llbtmxR69atNX/+/Ab9mwAaI5pKU2kq4D40labSVMB9aCpNpamA+9BUmkpTGw827PCP++STT9S1a1d16NDBuSCMHj1aqamp2rlzp2JjY3XHHXfoo48+uuYYr7zyijp16qSamhrnsSVLlsjPz0/V1dWSasPcrl27eueSlJSkIUOGuBwbOXKkS2T79u2ruXPnurxnzZo1Cg8Pd742M02dOtX5ury8XA6HQ9u3b5ckTZs2Tffff7/LGL/88ovMTPn5+ZJqF5jY2Nh65ytJGzduVEhIiPP1ypUrr1gUCgoK5HA4dOrUKZfj9913nyZPnixJGjFihAYNGuRyPikpqd4F5r333lNwcLDOnTvnPPbuu++6LDBXk5ycrIcfftj5+oknntCDDz5Yz6es9cYbb6hnz57XfR/QmNHUWjSVpgLuQFNr0VSaCrgDTa1FU2kq4A40tRZNpam3Op5hh39cYmKiJSYmOl9nZWXZDz/8YG+//bbFxMTY+vXrLSwszOLi4uzee++122677Yox8vLyrE+fPuZwOJzH7rnnHisvL7eTJ09aZGRkg+aSn5/vMhczs7i4ONu6davz9cGDB+3bb7+1OXPmOI9VV1fbxYsX7fz58+bj42NmZnfddZfzvK+vr/n7+1tJSYlzjB07dpifn98VcygsLLSOHTuamVmvXr2uOL9jxw6bO3eu5ebm2tmzZ62qqsouXrxo586dM19f36t+rkOHDpkk57h1KioqLCQkxMxqf4aXf/Y+ffpYZmbmVcesu6Zbt27Oz1x3zeWWLl1qK1assOPHj9uFCxessrLSYmNjrzlunY8//thSU1OtoKDAysvLraqqyi333wZuZTTVFU39C00FbhxNdUVT/0JTgRtHU13R1L/QVODG0VRXNPUvNPXWwoYdPKqiosKSk5Nt7dq1VlBQYFVVVdavXz8zM+vYsaPt37/fhg4desV1klwWl7pjZnbF8frUN06dmpoamzVr1lXvBd2yZUvn182bN3c553A4rKamxjnG0KFDbf78+VeMER4e7vz68gXj+PHjNnjwYBs7dqzNnj3bgoODbffu3TZmzJh670VcU1NjTZs2tYMHD1rTpk1dztUtcpd/zoZoyDUbN260F1980VJSUqxPnz7m7+9vCxYssP3799d73b59++zRRx+1WbNm2cCBAy0wMNA2bNhgKSkpNzxPoLGiqTS1Dk0Fbh5Npal1aCpw82gqTa1DU4GbR1Npah2aeuthww4eNXv2bHvggQesR48elpOT4/Lg0UuXLll1dfVVr+vSpYulp6e7LBDffPON+fv7W0RERIO/f+fOnS07O9vl2IEDB1xe9+jRw/Lz8y0mJqbB416uR48elp6eblFRUdasWcP/2x04cMCqqqosJSXFmjRpYma1Af//vLy8rvg5de/e3aqrq62kpMT69u171bG7dOli+/btczl2+eurXbNmzRq7cOGCeXt7X/WaXbt2WXx8vCUnJzuPFRYWXnfOe/bssXbt2tmUKVOcx44fP17vfAC4oqn1o6k0FbgRNLV+NJWmAjeCptaPptJU4EbQ1PrRVJr6n/b33W0TqN/hw4cVExOj8vJySdL58+cVEhKiFStWaOvWrWrRooVOnjx51WvrHpL6zDPPKC8vT5s3b3Z5SKrUsHsu1z0kNSUlRUePHtXSpUsVEhKioKAg53syMzPVrFkzzZgxQ4cPH1Zubq42bNigKVOmON9jZtq0aZPL2IGBgVq5cqUk6dSpU2rVqpUeeeQR7d+/X4WFhfrss880evRoVVVVSaq95/Lzzz/vMkZOTo7MTKmpqSosLNTq1asVEREhM9Pvv/8uSdqzZ4/MTF988YVOnz7tvB/yyJEjFRUVpfT0dBUVFSk7O1vz5s3Ttm3bJEl79+6Vw+HQ/PnzlZ+fr7feeuu6D0ktKytTaGioRowYoR9//FHbtm1TTEyMyz2X6x7ampmZqfz8fE2dOlUBAQHq1q2bc5w5c+YoMjJSR44c0enTp1VZWanNmzerWbNmWr9+vQoKCrR48eIrHlgL4NpoKk2lqYD70FSaSlMB96GpNJWmAu5DU2kqTb21sWEHj6ipqVF8fLwyMjJcjmdkZCgyMlKtW7fW8uXL6x0jKytLvXv3lpeXl8LCwjRx4kRdunTJeb4hC4wkLVu2TBEREfL29tawYcP02muvKSwszOU9mZmZio+Pl7e3twICAhQXF6dly5Y5z19vgZGko0ePKjExUUFBQfL29lbnzp31wgsvOB/0erUFRpIWLlyo8PBweXt7a+DAgVq9erXLAiNJY8eOVUhIiMzMuchWVlZq+vTpioqKUvPmzRUWFqbExER9//33zuvef/99tWnTRt7e3ho6dKjefPPN6wZ979696tatm7y8vBQbG6v09HSXBebixYsaNWqUAgMDFRQUpHHjxmnSpEkuC0xJSYkSEhLk5+cnM9OOHTskSRMmTFBISIj8/PyUlJSkRYsWscAADUBTaSpNBdyHptJUmgq4D02lqTQVcB+aSlNp6q3PIf0PN14FbmFPPfWUHTlyxHbt2uXpqQDAfx5NBQD3oakA4D40FQDch6YC7sEz7NDovfnmm5aQkGC+vr62fft2W7Vqlb3zzjuenhYA/CfRVABwH5oKAO5DUwHAfWgq8PfgL+zQ6A0fPtyysrKsrKzMoqOjbfz48TZ27FhPTwsA/pNoKgC4D00FAPehqQDgPjQV+HuwYQcAAAAAAAAAAAB4UBNPTwAAAAAAAAAAAABozNiwAwAAAAAAAAAAADyIDTsAAAAAAAAAAADAg9iwAwAAAAAAAAAAADyIDTsAAAAAAAAAAADAg9iwAwAAAAAAAAAAADyIDTsAAAAAAAAAAADAg9iwAwAAAAAAAAAAADzo/wCQnYAGcohnHwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 2200x500 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "real_datas = data[\"real_data\"].unique()\n",
    "num_epochs_pre = data[\"num_epochs_pre\"].unique()\n",
    "num_epochs_pre = -np.sort(-num_epochs_pre)\n",
    "real_datas.sort()\n",
    "\n",
    "fig, ax = plt.subplots(1, 5, sharey=True, )\n",
    "fig.set_figheight(5)\n",
    "fig.set_figwidth(22)\n",
    "# fig.tight_layout()\n",
    "\n",
    "loc = [[0,0], [0,1], [1,0], [1,1]]\n",
    "baselines = [0.3515, 0.5128, 0.5872, 0.6785, 0.7972]\n",
    "\n",
    "for x, real in enumerate(real_datas):\n",
    "    for epoch in num_epochs_pre:\n",
    "        if np.isnan(epoch):\n",
    "            continue\n",
    "        _data = data[(data[\"real_data\"] == real) & (data[\"num_epochs_pre\"] == epoch)]\n",
    "        \n",
    "        # _data = pd.concat([_base, _data])\n",
    "        _data = _data.sort_values(by=\"gen_data\")\n",
    "        _ax = ax[x]\n",
    "        _ax.plot(_data[\"gen_data\"], _data[\"test_acc\"]*100, '.-', label=int(epoch))\n",
    "        \n",
    "        _ax.grid()\n",
    "        _ax.set_xticks(_data[\"gen_data\"].unique())\n",
    "        # _ax.set_scale(\"log\")\n",
    "        _ax.set_xticklabels([f\"{x*100:.0f}\" for x in _data[\"gen_data\"].unique()])\n",
    "        # _ax.xaxis.set_major_formatter(ScalarFormatter())\n",
    "   \n",
    "        if x == 0:\n",
    "            _ax.set_ylabel(\"Test accuracy (%)\")\n",
    "            _ax.legend(title=\"# of Epochs Pretrained\")\n",
    "        _ax.set_xlabel(\"% of generated data\")\n",
    "        _ax.set_title(f\"{real*100:.0f}% of real data\")\n",
    "    # _base = data[(data[\"real_data\"] == real) & (data[\"gen_data\"] == 0)]\n",
    "    _ax.hlines(baselines[x]*100, 0, 1, colors=\"tab:grey\", linestyles=\"dashed\")\n",
    "    _ax.text(x=0.65, y=(baselines[x]*100) - 1.5, s=\"No Pretraining\", c=\"tab:grey\")\n",
    "# fig.legend(num_epochs_pre, title=\"num_epochs_pre\")\n",
    "\n",
    "plt.subplots_adjust(wspace=0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# CIFAR10 - Base - RS34"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Corrolation of each variable with regards to test accuracy\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "num_epochs_pre    0.082670\n",
       "gen_data          0.217140\n",
       "real_data         0.797099\n",
       "Name: test_acc, dtype: float64"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "data = pd.read_csv(\"cifar10_RS34_results.csv\")\n",
    "data = data[[\"num_epochs_pre\", \"gen_data\", \"real_data\", \"test_acc\"]]\n",
    "\n",
    "print(\"Corrolation of each variable with regards to test accuracy\")\n",
    "data.corr()[\"test_acc\"][0:-1]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2200x500 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "real_datas = data[\"real_data\"].unique()\n",
    "num_epochs_pre = data[\"num_epochs_pre\"].unique()\n",
    "num_epochs_pre = -np.sort(-num_epochs_pre)\n",
    "real_datas.sort()\n",
    "\n",
    "fig, ax = plt.subplots(1, 5, sharey=True, )\n",
    "fig.set_figheight(5)\n",
    "fig.set_figwidth(22)\n",
    "# fig.tight_layout()\n",
    "\n",
    "loc = [[0,0], [0,1], [1,0], [1,1]]\n",
    "baselines = [0.3515, 0.5128, 0.5872, 0.6785, 0.7972]\n",
    "\n",
    "for x, real in enumerate(real_datas):\n",
    "    for epoch in num_epochs_pre:\n",
    "        if np.isnan(epoch):\n",
    "            continue\n",
    "        _data = data[(data[\"real_data\"] == real) & (data[\"num_epochs_pre\"] == epoch)]\n",
    "        \n",
    "        # _data = pd.concat([_base, _data])\n",
    "        _data = _data.sort_values(by=\"gen_data\")\n",
    "        _ax = ax[x]\n",
    "        _ax.plot(_data[\"gen_data\"], _data[\"test_acc\"]*100, '.-', label=int(epoch))\n",
    "        \n",
    "        _ax.grid()\n",
    "        _ax.set_xticks(_data[\"gen_data\"].unique())\n",
    "        # _ax.set_scale(\"log\")\n",
    "        _ax.set_xticklabels([f\"{x*100:.0f}\" for x in _data[\"gen_data\"].unique()])\n",
    "        # _ax.xaxis.set_major_formatter(ScalarFormatter())\n",
    "   \n",
    "        if x == 0:\n",
    "            _ax.set_ylabel(\"Test accuracy (%)\")\n",
    "            _ax.legend(title=\"# of Epochs Pretrained\")\n",
    "        _ax.set_xlabel(\"% of generated data\")\n",
    "        _ax.set_title(f\"{real*100:.0f}% of real data\")\n",
    "    # _base = data[(data[\"real_data\"] == real) & (data[\"gen_data\"] == 0)]\n",
    "    _ax.hlines(baselines[x]*100, 0, 1, colors=\"tab:grey\", linestyles=\"dashed\")\n",
    "    _ax.text(x=0.65, y=(baselines[x]*100) - 1.5, s=\"No Pretraining\", c=\"tab:grey\")\n",
    "# fig.legend(num_epochs_pre, title=\"num_epochs_pre\")\n",
    "\n",
    "plt.subplots_adjust(wspace=0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# CIFAR100 - Multi - RS34"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Corrolation of each variable with regards to test accuracy\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "num_epochs_pre    0.003076\n",
       "gen_data          0.124639\n",
       "real_data         0.892362\n",
       "Name: test_acc, dtype: float64"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "data = pd.read_csv(\"cifar100_MD_results.csv\")\n",
    "data = data[[\"num_epochs_pre\", \"gen_data\", \"real_data\", \"test_acc\"]]\n",
    "\n",
    "print(\"Corrolation of each variable with regards to test accuracy\")\n",
    "data.corr()[\"test_acc\"][0:-1]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABuwAAAHUCAYAAADROA4jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzdd3gU1foH8O9szW52k5BCCgkJQghFERSUKk0wFC/NKwgKARFEVEQFvQokQUT6FbmAFSIIiAW5ihQFAb10RfihFAEhhRAIgfRsnfP7I9klyyYhlRD9fp5nn8yeOXPmzLD77jLvnjOSEEKAiIiIiIiIiIiIiIiIiGqForY7QERERERERERERERERPR3xoQdERERERERERERERERUS1iwo6IiIiIiIiIiIiIiIioFjFhR0RERERERERERERERFSLmLAjIiIiIiIiIiIiIiIiqkVM2BERERERERERERERERHVIibsiIiIiIiIiIiIiIiIiGoRE3ZEREREREREREREREREtYgJOyIiIiIiIiIiIiIiIqJaxIQd3XZycnIwdepU9O7dGwEBAZAkCXFxcSXW3bBhA6KiouDl5YX+/fvjwoULbnX69++PkSNH1khfp02bhoYNG0KlUsHHx6dG9lFRcXFxkCSp0tvHxMQgIiKiUtsuW7YMCQkJld43EVW/Xbt2QZKkEh/79+93qcuY6o4xlejvqSLfRwHg8OHDePDBB2EwGODj44PBgwfjzz//dKljMpkwceJEBAQEIDQ0FDNnzoQQwqVOYmIiDAYDduzYUe3HdP78efTr1w++vr6QJAkvvPBCte+jMiIiIhATE1Pp7W/2b1Oa1NRUxMXF4ciRI5XeNxGVzw8//IAxY8agWbNm8PT0RIMGDTBgwAD88ssvbnVjYmJK/N7arFkzl3qMqSVjTCX6a6mJ76QOS5YsQbNmzaDVatGoUSPEx8fDarW61Pntt9/QuXNnGI1G3HvvvdizZ49bO/Pnz0fTpk1hMpmqdKwlWb9+PVq2bAmdTgdJkm6LGOO4xrJr165KbZ+QkABJknD+/PkKb7t58+ZKxWiqW5iwo9tORkYG3n//fZjNZgwcOLDUemfPnsWwYcPwz3/+E1988QWuXLmCUaNGudT57LPPsH//fixcuLDa+/nf//4Xb775JkaOHIndu3dj+/bt1b6PuoYXl4luX7Nnz8a+fftcHnfeeadzPWPq7Ycxlaj2lPf7KACcPHkS3bp1g8ViwWeffYYVK1bgjz/+QJcuXZCenu6sN2/ePGzYsAHLly/HzJkzMXfuXKxZs8alrQkTJmDIkCHo2bNntR/T5MmTceDAAaxYsQL79u3D5MmTq30fdUlqairi4+Nviws/RH91y5cvx/nz5zFp0iRs3rwZixcvxuXLl9G+fXv88MMPbvV1Op3b99b169e71GFMvb0wphLVjJr4TgoAb775JiZNmoTBgwdj27ZteOaZZzB79mxMnDjRWcdms2Hw4MHw9/fHhg0b0Lp1awwYMACZmZnOOufPn0d8fDzeffddeHh4VOuxp6en44knnkDjxo2xdetW7Nu3D02bNq3WfdQ1mzdvRnx8fG13g2qYqrY7QHSj8PBwXLt2DZIk4cqVK/jwww9LrPfdd9+hUaNGmDVrFgDAYDCgc+fOKCgogE6nQ2ZmJiZNmoQFCxYgICCg2vv522+/AQCef/551K9fv8Lb5+fnQ6/XV3e3iIhKFBkZifbt25e6njGViOi68n4fBYAZM2ZAq9Vi06ZN8PLyAgDce++9iIyMxIIFCzB37lwAwLfffovnn38ejzzyCABg//792LRpEx5//HEAwKeffoqDBw/i5MmTNXJMv/32G+67776bXuwpiRACJpMJOp2uBnpGRH91S5cudft+Fx0djSZNmmD27Nno0aOHyzqFQlHm91aAMZWI/h5q4jtpRkYGZs2ahaeeegqzZ88GAHTr1g1WqxXTpk3DCy+8gBYtWuD06dM4ffo0du/ejeDgYHTr1g3r16/H/v37ER0dDaDwhxGPPPKIWxyvDn/88QesVisef/xxdO3atcLbFxQUwMPDo0oz5hDVBo6wo9uOY8qLmzGZTPD09HQ+NxgMEELAbDYDAF555RU0b968wtNByLKMefPmOYeF169fHyNHjkRKSoqzTkREBKZNmwYACAwMvOmQ9JiYGBgMBhw7dgy9e/eG0Wh0/srPYrFg1qxZzv0FBARg9OjRbr9+Wb9+PXr37o3g4GDodDo0b94cr776KvLy8ip0fMUlJCQgKioKWq0WzZs3x6pVq0qsFx8fj/vvvx++vr7w8vLCPffcg48++shlypGIiAj8/vvv2L17t/Pf0DENnMlkwksvvYTWrVvD29sbvr6+6NChA/773/9Wuu9EVL0YUxlTiei68n4ftdls2LRpE4YMGeK8MAIUXlzp3r07vvrqK2dZSXHWMXVQZmYmXnjhBSxatAj+/v4V6mtSUhIef/xx1K9f3xl/Fi5cCFmWAVyftufMmTPYsmWL89jKmoZHkiQ8++yzePfdd9G8eXNotVp8/PHHAIDTp09j+PDhLvtbunSpy/Y1Eaeys7Px1FNPwc/PDwaDAdHR0fjjjz/c6p05cwajR49GZGQk9Ho9GjRogIcffhjHjh1z1tm1axfatWsHABg9erTznDg+e37++WcMGzYMERER0Ol0iIiIwGOPPYbExMRK95/o76ykH2MZDAa0aNECycnJlWqTMZUxlejvoCa+k27duhUmkwmjR492aWP06NEQQmDjxo0A4IypjlirVquh0Wic5evWrcPPP/9cqRl4vv76a3To0AF6vR5GoxG9evXCvn37nOtjYmLQuXNnAMDQoUMhSRK6detWanuOaSa/++47jBkzBgEBAdDr9c7rGevXr0eHDh3g6ekJg8GAhx56CL/++qtLGzURq/bv349OnTrBw8MDISEh+Ne//uU27aijfze7PhETE+P8fCg+ZbTj82fp0qV44IEHUL9+fXh6euKuu+7CvHnzStwf3d44wo7qrI4dO+Lll1/G119/jc6dO2P+/Plo3rw5fHx8sGfPHqxevRpHjx6tcLsTJkzA+++/j2effRb9+/fH+fPnMX36dOzatQuHDx+Gv78/vvrqKyxduhQfffQRtm7dCm9vb4SGhpbZrsViwT/+8Q+MHz8er776Kmw2G2RZxoABA/DTTz9h6tSp6NixIxITExEbG4tu3brh559/dv7q7vTp0+jbty9eeOEFeHp64uTJk5g7dy4OHjxY4jQiN5OQkIDRo0djwIABWLhwIbKyshAXFwez2QyFwjWXf/78eYwfPx4NGzYEUPiB89xzz+HChQuYMWMGAOCrr77CI488Am9vbyxbtgwAoNVqAQBmsxlXr17Fyy+/jAYNGsBisWD79u0YPHgwVq5cWWP3wyKi6yZOnIhhw4ZBr9ejQ4cOmD59uvMLMMCYyphKRJVx9uxZFBQUoFWrVm7rWrVqhe+//x4mkwkeHh7o2LEjVqxYgQEDBiA3Nxfr16/HpEmTAABTp05Fy5YtK/z+TU9PR8eOHWGxWPDGG28gIiICmzZtwssvv4yzZ89i2bJluOeee7Bv3z4MGjQIjRs3xoIFCwAAwcHBZba9ceNG/PTTT5gxYwaCgoJQv359HD9+HB07dkTDhg2xcOFCBAUFYdu2bXj++edx5coVxMbGAqj+OCWEwMCBA7F3717MmDED7dq1w549e9CnTx+3uqmpqfDz88OcOXMQEBCAq1ev4uOPP8b999+PX3/9FVFRUbjnnnuwcuVKjB49GtOmTUO/fv0AwPnZc/78eURFRWHYsGHw9fXFxYsXsXz5crRr1w7Hjx+vcAKAiNxlZWXh8OHDJY7KKCgoQFBQENLT0xEcHIyBAwdi5syZ8PX1ddZhTGVMJaLrKvKd1DG7zV133eVSLzg4GP7+/s71zZo1g6+vL+bOnYspU6ZgzZo1yMvLQ9u2bXHt2jVMnjwZixYtgp+fX4X6unbtWowYMQK9e/fGunXrYDabMW/ePHTr1g07duxA586dMX36dNx3332YOHEiZs+eje7du7skIkszZswY9OvXD6tXr0ZeXh7UajVmz56NadOmOWOUxWLB/Pnz0aVLFxw8eBAtWrQAUP2x6vjx4+jZsyciIiKQkJAAvV6PZcuWYe3atW51y3N9Yvr06cjLy8MXX3zhktx0fP6cPXsWw4cPR6NGjaDRaHD06FG8+eabOHnyJFasWFGhvlMtE0S3sfT0dAFAxMbGlrj+9ddfF5IkCQAiODhY7Nu3T5jNZtGiRQvxxhtvVHh/J06cEADEM88841J+4MABAUC89tprzrLY2FgBQKSnp9+03VGjRgkAYsWKFS7l69atEwDEl19+6VJ+6NAhAUAsW7asxPZkWRZWq1Xs3r1bABBHjx5161dZ7Ha7CAkJEffcc4+QZdlZfv78eaFWq0V4eHiZ21qtVjFz5kzh5+fnsn3Lli1F165dy9y3EELYbDZhtVrFk08+Kdq0aXPT+kRUeYcPHxaTJk0SX331lfjxxx/FihUrRPPmzYVSqRRbt251qcuYyphKRO7K+j66Z88eAUCsW7fObd3s2bMFAJGamiqEECItLU20a9dOABAARN++fUV+fr748ccfhU6nE3/88UeF+/bqq68KAOLAgQMu5RMmTBCSJIlTp045y8LDw0W/fv3K1S4A4e3tLa5evepS/tBDD4nQ0FCRlZXlUv7ss88KDw8Pt/oOZcWp8PBwMWrUqDL7s2XLFgFALF682KX8zTffLPP/Co59WywWERkZKSZPnuwsd3w2rFy5ssx9O9rIzc0Vnp6ebn0gosoZMWKEUKlU4ueff3YpX7RokVi0aJH47rvvxHfffSdef/11odfrRbNmzUROTo6zHmMqYyrR3011fSd96qmnhFarLXEfTZs2Fb1793Y+/+qrr4SXl5cAILRarXjvvfeEEEI8+eST4sEHH6zwMTj+73zXXXcJu93uLM/JyRH169cXHTt2dJbt3LlTABCff/75TdtduXKlACBGjhzpUp6UlCRUKpV47rnnXMpzcnJEUFCQePTRR0tts7RY5ejXzp07y+zT0KFDhU6nE2lpaS5tNmvWTAAQ586dK3G7sq5PTJw48abXJ4S4fp1h1apVQqlUlvp5QrcnTolJddqsWbNw9epVnDx5EklJSWjfvr1zTuZXXnkFiYmJ6N+/P3x9fdGiRQuXIeAl2blzJwC4Tfl23333oXnz5tixY0eV+jtkyBCX55s2bYKPjw8efvhh2Gw256N169YICgrCrl27nHX//PNPDB8+HEFBQVAqlVCr1c45nE+cOFGhfpw6dQqpqakYPny4y9D68PBwdOzY0a3+Dz/8gAcffBDe3t7Ofc+YMQMZGRm4fPlyufb5+eefo1OnTjAYDFCpVFCr1fjoo48q3Hciqpg2bdrg7bffxsCBA9GlSxeMHj0ae/fuRXBwMKZOnepSlzGVMZWIKqesqYoc6wIDA3HgwAGcO3cOFy5cwLfffgulUonx48dj2rRpiIyMxJdffomWLVvC19cX/fv3v+lUcT/88ANatGiB++67z6U8JiYGQohKjRh26NGjB+rVq+d8bjKZsGPHDgwaNAh6vd4lzvbt2xcmkwn79+931q/OOOX4PBkxYoRL+fDhw93q2mw2zJ49Gy1atIBGo4FKpYJGo8Hp06fLve/c3Fy88soraNKkCVQqFVQqFQwGA/Ly8hhniarB9OnTsWbNGvz73//Gvffe67Ju8uTJmDx5Mnr16oVevXph1qxZWLVqFU6ePIkPPvjAWY8xlTGViNyV5ztpReoNHDgQly9fxokTJ5CRkYFx48bhxx9/xLp16/Duu++ioKAAzz77LIKDg9GwYUPExcW53OrhRo7/Oz/xxBMuM9EYDAYMGTIE+/fvR35+fnkP182N1wi2bdsGm82GkSNHusRZDw8PdO3a1eUaQXXHqp07d6Jnz54IDAx0limVSgwdOtStbnVcn/j111/xj3/8A35+fs42Ro4cCbvdXuKUx3T7YsKO6jwfHx9ERUVBpVLh9OnTeOutt/D+++9DrVbj8ccfR2BgIFJSUrBgwQI89thjZQapjIwMACVPZxESEuJcXxl6vd5t+PalS5eQmZkJjUYDtVrt8khLS8OVK1cAFH5odOnSBQcOHMCsWbOwa9cuHDp0CBs2bABQOGVIRTiOIygoyG3djWUHDx5E7969AQAffPAB9uzZg0OHDuH1118v9743bNiARx99FA0aNMAnn3yCffv24dChQxgzZoxz7msiunV8fHzQv39//N///Z/be5gxlTGViMrPMQVQSfHs6tWrkCQJPj4+zjLH/ShDQkIAAHPmzIFCocCUKVNw8uRJjBgxAgsXLkRKSgr8/f3x+OOPl7n/jIyMUmNsaf0qrxvbzcjIgM1mw5IlS9xibN++fQHAGWerO05lZGRApVK5TblUUtx98cUXMX36dAwcOBDffPMNDhw4gEOHDuHuu+8ud3wfPnw4/vOf/2Ds2LHYtm0bDh48iEOHDiEgIKDCnxFE5Co+Ph6zZs3Cm2++iWeffbZc2wwaNAienp4uCSyAMZUxlYgcKvKd1M/PDyaTqcTE2NWrV12mHwYKb83QrFkzeHp6wmKxOH8Y0bhxY8yePRt79+7Fr7/+ih07duDDDz9EQkJCqf282TUCWZZx7dq1ch/3jW5s99KlSwCAdu3aucXa9evXO+MsUP2xKiMjo1zXCKrj+kRSUhK6dOmCCxcuYPHixfjpp59w6NAh5z3vGGvrFt7Djv5Sxo8fj5EjR6JTp07Izc3F//73Pyxbtgx6vR59+/ZFixYt8P3336Np06Ylbu/4gLt48aLb/ZNSU1OrNLd6Sb9e8ff3h5+fH7Zu3VriNkajEUDhL/1SU1Oxa9cu5y8sgMKbaVeG4zjT0tLc1t1Y9umnn0KtVmPTpk3w8PBwljtuQlsen3zyCRo1aoT169e7nAfHzV+J6NZz/OqtrF/WMaaWD2Mq0d9X48aNodPpcOzYMbd1x44dQ5MmTVze68WdOnUKc+bMwfbt26FWq7F9+3a0bNkS0dHRAAovkt59993Izc2FwWAosQ0/Pz9cvHjRrTw1NRUAqjXO1qtXD0qlEk888QQmTpxY4jaNGjUCUP1xys/PDzabDRkZGS4XmEuKu5988glGjhyJ2bNnu5RfuXLFJXlamqysLGzatAmxsbF49dVXXfp+9erVSvWfiArFx8cjLi4OcXFxeO211yq0rRDC7b7AxTGmlh9jKtFfT0W+kzruXXfs2DHcf//9znqOH7neeeedpe5n9uzZUKlUePnllwEAW7ZswejRoxEUFISgoCA8+uij2Lx5M0aPHl3i9sWvEdwoNTUVCoXCZTRyRd0Yax1x+4svvkB4eHip29VErPLz8yvXNYLquD6xceNG5OXlYcOGDS7HeeTIkUr0nGobR9jRX8bKlStx4sQJ5/RtjovReXl5zjq5ubllDs123PD6k08+cSk/dOgQTpw4gZ49e1Zrn/v374+MjAzY7Xa0bdvW7REVFQXg+geOVqt12f69996r1H6joqIQHByMdevWuZyPxMRE7N2716WuJElQqVRQKpXOsoKCAqxevdqtXa1WW+KvNiRJgkajcfngTEtLw3//+99K9Z+IqubatWvYtGkTWrduXeqFZMbU8mNMJfr7UqlUePjhh7Fhwwbk5OQ4y5OSkrBz504MHjy41G3Hjx+PmJgY59S5Qgi3GOsoL03Pnj1x/PhxHD582KV81apVkCQJ3bt3r9RxlUSv16N79+749ddf0apVqxLjrOMiTHXHKcdxrFmzxqV87dq1bnUlSXKL799++y0uXLjgUuaoc2OclSQJQgi3Nj788EPY7fZK9Z+IgDfeeANxcXGYNm0aYmNjK7TtF198gfz8fLRv377UOoyp5ceYSvTXU5HvpNHR0fDw8HAbCZeQkABJkjBw4MAS93Hq1CnMmzcPH3zwAdRqNYCSY21ZcTYqKgoNGjTA2rVrXerl5eXhyy+/RIcOHaDX6yt07GV56KGHoFKpcPbs2RLjbNu2bQHUTKzq3r07duzY4RzlBwB2ux3r1693qVeR6xNlxdob2xBCuEwlTXUHR9jRbWnLli3Iy8tzfsgcP34cX3zxBQCgb9++bsE7PT0dU6ZMwfLly+Ht7Q2gcCRFhw4dMGXKFEyfPh0//vgjzp07V+YF4qioKIwbNw5LliyBQqFAnz59cP78eUyfPh1hYWGYPHlytR7nsGHDsGbNGvTt2xeTJk3CfffdB7VajZSUFOzcuRMDBgzAoEGD0LFjR9SrVw9PP/00YmNjoVarsWbNGhw9erRS+1UoFHjjjTcwduxYDBo0CE899RQyMzMRFxfnNjS7X79+WLRoEYYPH45x48YhIyMDCxYscPsgAQp/pfPpp59i/fr1uOOOO+Dh4YG77roL/fv3x4YNG/DMM8/gkUceQXJyMt544w0EBwfj9OnTlToGIiqf4cOHo2HDhmjbti38/f1x+vRpLFy4EJcuXSp1qgrG1IphTCX6ayrv99H4+Hi0a9cO/fv3x6uvvgqTyYQZM2bA398fL730Uoltr1ixAn/88YfLxdaePXti8uTJmDFjBrp06YLY2Fh06tTJOTq4JJMnT8aqVavQr18/zJw5E+Hh4fj222+xbNkyTJgwodQR0JW1ePFidO7cGV26dMGECRMQERGBnJwcnDlzBt98843z/k7VHad69+6NBx54AFOnTkVeXh7atm2LPXv2lPhjh/79+yMhIQHNmjVDq1at8Msvv2D+/PluI70dv0Rfs2YNmjdvDoPBgJCQEISEhOCBBx7A/Pnz4e/vj4iICOzevRsfffRRuUaTEJG7hQsXYsaMGYiOjka/fv3cprZ0JOISExMxfPhwDBs2DE2aNIEkSdi9ezfefvtttGzZEmPHji2xfcbUimFMJapbqvs7qa+vL6ZNm4bp06fD19cXvXv3xqFDhxAXF4exY8eiRYsWbn0QQmDcuHEYPXq0y48nHnroIbzzzjuIjIxEbm4u1q5di7fffrvUY1EoFJg3bx5GjBiB/v37Y/z48TCbzZg/fz4yMzMxZ86cajlnDhEREZg5cyZef/11/Pnnn4iOjka9evVw6dIlHDx4EJ6enoiPj4eXl1e1x6pp06bh66+/Ro8ePTBjxgzo9XosXbrUJcEJoELXJxyjI+fOnYs+ffpAqVSiVatW6NWrFzQaDR577DFMnToVJpMJy5cvr9L0olSLBNFtKDw8XAAo8XHu3Dm3+o8//rjo16+fW/nZs2dFr169hMFgEE2aNBHr1q276b7tdruYO3euaNq0qVCr1cLf3188/vjjIjk52aVebGysACDS09Nv2uaoUaOEp6dnieusVqtYsGCBuPvuu4WHh4cwGAyiWbNmYvz48eL06dPOenv37hUdOnQQer1eBAQEiLFjx4rDhw8LAGLlypVu/SqPDz/8UERGRgqNRiOaNm0qVqxYIUaNGiXCw8Nd6q1YsUJERUUJrVYr7rjjDvHWW2+Jjz76yO3f4/z586J3797CaDQKAC7tzJkzR0RERAitViuaN28uPvjggwr1lYgq56233hKtW7cW3t7eQqlUioCAADFo0CBx8ODBUrdhTF3p1q/yYEwl+mupyPfRn3/+WfTs2VPo9Xrh5eUlBg4cKM6cOVNiu5cvXxa+vr7i888/d1u3Zs0aERkZKQwGg+jVq5f4888/b9rPxMREMXz4cOHn5yfUarWIiooS8+fPF3a73e14SortJQEgJk6cWOK6c+fOiTFjxogGDRoItVotAgICRMeOHcWsWbNc6pU3ToWHh4tRo0bdtE+ZmZlizJgxwsfHR+j1etGrVy9x8uRJAUDExsY66127dk08+eSTon79+kKv14vOnTuLn376SXTt2lV07drVpc1169aJZs2aCbVa7dJOSkqKGDJkiKhXr54wGo0iOjpa/Pbbb+XuKxG56tq1a6nxtHhMuHr1qhg0aJCIiIgQOp1OaDQaERkZKaZOnSoyMzNLbJsxlTGV6K+upr6TLl68WDRt2lRoNBrRsGFDERsbKywWS4l1P/zwQxESEiKysrJcynNzc8XYsWOFn5+fCAwMFK+++qpbvCzJxo0bxf333y88PDyEp6en6Nmzp9izZ49LnZ07dwoAJcb3G61cuVIAEIcOHSp1f927dxdeXl5Cq9WK8PBw8cgjj4jt27c765Q3Vjn6tXPnzpv2a8+ePaJ9+/ZCq9WKoKAgMWXKFPH++++7/duV9/qE2WwWY8eOFQEBAUKSJJd2vvnmG+d1kAYNGogpU6aILVu2lLuvdPuQhChjnCoRERERERERERERERER1Sjew46IiIiIiIiIiIiIiIioFjFhR0RERERERERERERERFSLmLAjIiIiIiIiIiIiIiIiqkVM2BERERERERERERERERHVIibsiIiIiIiIiIiIiIiIiGoRE3ZEREREREREREREREREtUhV2x2oabIsIzU1FUajEZIk1XZ3iIjqNLvdjjNnzqBJkyZQKpW13R0iojqNMZWIqPowphIRVR/GVCKi6iOEQE5ODkJCQqBQlD2G7i+fsEtNTUVYWFhtd4OIiIiIiIiIiIiIiIj+hpKTkxEaGlpmnb98ws5oNAIoPBleXl5VastqteK7775D7969oVarq71+dW9fW+pqv2sbzxvdKlV5raWkpKBly5aMqbdQXe13beN5o1uFMbVuvcfqar9rG88b3SqMqXXrPVZX+13beN7oVmFMrVvvsbra79rG80a3SlVea9nZ2QgLC3Pmqsryl0/YOabB9PLyqpYPGL1eDy8vr3J/wFSkfnVvX1vqar9rG88b3SpVea054ihj6q1TV/td23je6FZhTK1b77G62u/axvNGtwpjat16j9XVftc2nje6VRhT69Z7rK72u7bxvNGtUh2vtfLcsq3sCTOJiIiIiIiIiIiIiIiIqEYxYUdERERERERERERERERUi5iwIyIiIiIiIiIiIiIiIqpFf/l72BHdboQQsNlssNvtLuVWqxUqlQomk8ltHVF1Kuu1plQqoVKpyjWnMhERERERERERERFVDybsiG4hi8WCixcvIj8/322dEAJBQUFITvxwGsAAACAASURBVE5msoRq1M1ea3q9HsHBwdBoNLXQOyIiIiIiIiIiIqK/HybsiG4RWZZx7tw5KJVKhISEQKPRuCRLZFlGbm4uDAYDFArOVks1p7TXmhACFosF6enpOHfuHCIjI/laJCIiIiIiIiIiIroFmLAjukUsFgtkWUZYWBj0er3belmWYbFY4OHhwSQJ1aiyXms6nQ5qtRqJiYnOOkRERERERERERERUs5gVILrFmIyj2x1fo0RERERERERERES3Fq/KEhEREREREREREREREdUiJuyIiIiIiIiIiIiIiIiIahETdkR/EydPnkT79u3h4eGB1q1b13Z3yiRJEjZu3Fjb3bjlYmJiMHDgwBrfT3x8PLp06VLj+yEiIiIiIiIiIiKi8mHCjug2k56eDrVajfz8fNhsNnh6eiIpKanK7cbGxsLT0xOnTp3Cjh07SqwTExMDSZLcHtHR0VXef20qflxqtRp33HEHXn75ZeTl5VWp3bi4uGpNfi5evBgJCQnV1h4RERERERERERERVVF2KvxzjgPZqTW6G1WNtk5EFbZv3z60bt0aer0eBw4cgK+vLxo2bFjlds+ePYt+/fohPDy8zHrR0dFYuXKlS5lWq63y/mub47isVit++uknjB07Fnl5eVi+fLlbXavVCrVaXW37Lm973t7e1bZPIiIiIiIiIiIiIqqiw6ug+mYSOgkZ4j/zgIcXA/eMrJFdcYQd0W1m37596NSpEwDgf//7n3O5LLIsY+bMmQgNDYVWq0Xr1q2xdetW53pJkvDLL79g5syZkCQJcXFxpbal1WoRFBTk8qhXr55LW8uXL0efPn2g0+nQqFEjfP755y5tHDt2DD169IBOp4Ofnx/GjRuH3NxclzorVqxAy5YtodVqERwcjGeffdZl/ZUrVzBo0CDo9XpERkbi66+/dq67du0aRowYgYCAAOh0OkRGRrolGUs7rrCwMAwfPhwjRoxwTrvpGCm3YsUK3HHHHdBqtRBCICsrC+PGjUP9+vXh5eWFHj164OjRowCAhIQExMfH4+jRo87Re47RcZIk4d1338WAAQPg6emJWbNmwW6348knn0SjRo2g0+kQFRWFxYsXu/Txxikxu3Xrhueffx5Tp06Fr68vgoKC3P7tyuqjw5w5cxAYGAij0Ygnn3wSJpOpzHNFRERERERERERE9Jcl24H8q0DGWSDlF+D0duDYF8DBD4Dd84FtrwMbJwKrBgFfPwdJyABQ+PebF4CsCzXSLY6wI7oNJCUloVWrVhBCoKCgAEqlEgkJCSgoKIAkSfDx8cHw4cOxbNmyErdfvHgxFi5ciPfeew9t2rTBihUr8I9//AO///47IiMjcfHiRTz44IOIjo7Gyy+/DIPBUKX+Tp8+HXPmzMHixYuxevVqPPbYY7jzzjvRvHlz5OfnIzo6Gu3bt8ehQ4dw+fJljB07Fs8++6wzobV8+XK8+OKLmDNnDvr06YOsrCzs2bPHZR/x8fGYN28e5s+fjyVLlmDEiBFITEyEr68vpk+fjuPHj2PLli3w9/fHmTNnUFBQUKFj0Ol0sFqtzudnzpzBZ599hi+//BJKpRIA0K9fP/j6+mLz5s3w9vbGe++9h549e+KPP/7A0KFD8dtvv2Hr1q3Yvn07ANcRcrGxsXjrrbfw73//G0qlErIsIzQ0FJ999hn8/f2xd+9ejBs3DsHBwXj00UdL7efHH3+MF198EQcOHMC+ffsQExODTp06oVevXhBClNlHX19ffPbZZ4iNjcXSpUvRpUsXrF69Gu+8885NR1oSERERERERERER3baEAMzZQEEmUHANMGWWsXyt8Lmj3Jxdhf3agat/At4Nqu9YijBhR3QbCAkJweHDh5GamooePXpg//79MBgMaN26Nb799ls0bNiwzCTbggUL8Morr2DYsGEAgLlz52Lnzp14++23sXTpUgQFBUGlUsFgMCAoKKjMvmzatMltX6+88gqmT5/ufP7Pf/4TY8eOBQC88cYb+P7777FkyRIsW7YMa9asQUFBAVatWgVPT08AwH/+8x88/PDDmDt3LgIDAzFr1iy89NJLmDRpkrPNdu3auewzJiYGjz32GABg9uzZWLJkCQ4ePIjo6GgkJSWhTZs2aNu2LQAgIiKizGO60cGDB7F27Vr07NnTWWaxWLB69WoEBAQAAH744QccO3YMly9fdk4JumDBAmzcuBFffPEFxo0bB4PBAJVKVeI5HT58OMaMGeNSFh8f71xu1KgR9u7di88++6zMhF2rVq0QGxsLAIiMjMR//vMf7NixA7169cLOnTtv2se3334bY8aMcf57zZo1C9u3b6/y/fuIiIiIiIiIiIiIqkQIwFpQjiRbSctZhcmzqtAYAZ0P4OFT+FfnA+jqXX8OCdgxE4C4vo2kBHzvqNp+S8GEHdFtQKVSISIiArt370a7du1w9913Y8+ePQgMDMQDDzxQ5rbZ2dlITU11mzqzU6dOblMjlkf37t3d7uvm6+vr8rxDhw5uz48cOQIAOHHiBO6++25nss7RF1mWcerUKUiShNTUVJdkWUlatWrlXPb09ITRaMTly5cBABMmTMCQIUNw+PBh9O7dGwMHDkTHjh3LbM+RiLTZbLBarRgwYACWLFniXB8eHu5M1gHAL7/8gtzcXPj5+bm0U1BQgLNnz5a5LwDOZGJx7777Lj788EMkJiaioKAAFosFrVu3LrOd4ucBAIKDg53noTx9PHHiBJ5++mmX9e3bt8eOHTtuegxEREREREREREREN2WzlDPJVmzZkZizW6q2b5WHa5KtxOV6xRJzjmVvQKm+efue/hDfvABJ2CEkJaSH366R0XUAE3ZEt4WWLVsiMTERVqsVsiw7E0s2mw0GgwHh4eH4/fffy2xDkiSX50IIt7Ly8PT0RJMmTSq8nWNfZe1XkiTodLpytadWuwZLSZIgy4VzBffp0weJiYn49ttvsX37dvTs2RMTJ07EggULSm3PkYhUq9UICQlxa794ghEovC9gcHAwdu3a5daWj4/PTft/Y3ufffYZJk+ejIULF6JDhw4wGo2YP38+Dhw4UGY7ZZ2HqvaRiIiIiIiIiIiICEDhfd1MWWWPcCs+rWTxUXHWKs7mpVCVM8l247IPoC7f9eZKu2ckLtRviW07V+Oh7k8gNPTeGtsVE3ZEt4HNmzfDbDajZ8+emDdvHtq1a4dhw4YhJiYG0dHRbkmb4ry8vBASEoL//e9/LqPx9u7di/vuu69G+rt//36MHDnS5XmbNm0AAC1atMDHH3+MvLw8Z9Jqz549UCgUaNq0KYxGIyIiIrBjxw5079690n0ICAhATEwMYmJi0KVLF0yZMqXMhF1FE5H33HMP0tLSnKMfS6LRaGC3l2/Y9U8//YSOHTvimWeecZaVZ6ReVfvYvHlzt3+vmyUJiYiIiIiIiIiIqA4SAjDn3HxUm9tyJmDOquLOJcDDq/wJt+Ij4TQGoBKDT26FDac3IH5vPGTIeGfHTsR2jMXgyME1si8m7IhuA+Hh4UhNTUV6ejoGDBgAlUqF48ePY/DgwQgJCbnp9lOmTEFsbCwaN26M1q1bY+XKlThy5AjWrFlT4b6YzWakpaW5lKlUKvj7+zuff/7552jbti06d+6MNWvW4ODBg/joo48AACNGjEBsbCxGjRqFuLg4pKen47nnnsMTTzyBwMBAAEBcXByefvpp1K9fH3369EFOTg727NmD5557rlx9nDFjBu699160bNkSZrMZmzZtQvPmzSt8rGV58MEH0aFDBwwcOBBz585FVFQUUlNTsXnzZgwcOBBt27ZFREQEzp07hyNHjiA0NBRGo9F5L7kbNWnSBKtWrcK2bdvQqFEjrF69GocOHUKjRo1qtI+TJk3CqFGjXP69fv/9d4SHh1d6v0RERERERERERFSDHPd1KzPJVspyle/rZnCfOrKkJNuNy1ovQKGs8O5kIcMmW2GTbbDK1sKH3Xp9uei5TdhKLHcsl7W9c92N28tW2Ow29+2L6prsJlw1Xb3eV8iI3xePjiEdEeQZVLXzXAIm7IhuE7t27UKbNm3g4eGBPXv2oEGDBuVK1gHA888/j+zsbLz00ku4fPkyWrRoga+//hqRkZEV7sfWrVsRHBzsUhYVFYWTJ086n8fHx+PTTz/FM888g6CgIKxZswYtWrQAAOj1emzbtg2TJk1Cu3btoNfrMWTIECxatMi5/ahRo2AymfDvf/8bL7/8Mvz9/fHII4+Uu48ajQb/+te/cP78eeh0OnTp0gWffvpphY+1LJIkYfPmzXj99dcxZswYpKenIygoCA888IAz8ThkyBBs2LAB3bt3R2ZmJlauXImYmJgS23v66adx5MgRDB06FJIk4bHHHsMzzzyDLVu21Ggfhw4dirNnz+KVV16ByWTCkCFD8PTTT1dpv0RERERERERERHQTdms5k2wljISzmyu9WwHArtTCqqsHq8678KH1gtXDCKvWCJvGE1atJ6waT1hVOlg1HrCpPGBVaWFVaWCFKDX5VVieCWt+Oqw55UyqFWujeLs22ebcpi6RhYzknGQm7Ij+yoYNG4a+ffsCALp06YLTp0+Xe1uFQoEZM2ZgxowZpdY5cuTITdtJSEhAQkLCTeuFhITgu+++K3X9XXfdhR9++KHMNsaPH4/x48eXuE4I4VaWmZnpXJ42bRqmTZt203463OyY4uLiEBcX51ZuNBrxzjvv4J133ilxO61Wiy+++MKtvKT+a7VarFy5EitXrnQpf+utt0rtZ0n3ptu4cWOF+ggAr732Gl577TXnc1mWXZ4TERERERERERHVNZfyL+FP65+4lH8Jod6hNbOTovu6yQVXYc27Amt+BqymDFjzr8FWcA1WcyaspkxYTdmwWnJgNWfDas6FzZoHq90EKwCrJBU9ACsKl21SUTmKrZMk2DwkWD08YZUMsEkKWFVqWJVqWBUqWBVKWBXKwnJne4AVAlYhwyrssAo7bLINAo7rkwWFD1sakIvCx21OggSNUgOVQgW1Qn39oVS7PHesVylvqFdUVyWp3LYp/tyl/RLqqSQVsi3ZmLB9QrHzCSgkBcKMYTVy7EzYERERERERERERERHRbU8WMi7lXcLaE2vx8fGPISCwcuNKPBj+IJr5Nit5RJjdCqstH1ZrPqzWAlhtBbDaTbDZLLDaLbDKlut1i5JeViFggyhMhkkS7OW5v5oEwAOAhwKAsehRHQQcqTnIlWuhtORXeZNiJZaXI/lVVlKstLaVlZhWsybFdYzDkm1xCLxqxyVfJZ57KLZGRtcBTNgREREREREREREREdFtwmq3IjUvFUnZSUjOSXY+knKScCHnAiyyxaW+gMD3id/j+8Tvq6cDUtHj+oIbJQA1FFBLCqgkJdTFElMqpRZqlRZqpRZqlc59BFg5E1fOkV43JtVuknC7sUylUEEqT8KRStTjqIzmy+yALAMKIDhIBip+J6pyYcKOiCqkpOkeiYiIiIiIiIiIiMor35qPlNyUwmRc9vWEXHJ2Ii7mpUFG6dcgFUJALiEB9UB+AYJtNqiFgFqg8C8E1EJAJQC1pIRarYNapYda4wm1xgC1xgCVxgi11gtqD2+otd5Q63yg9qgHta4e1Do/qHS+UGv0LlMl3m6jwKh8hMUCe3Y27Nk5kLOzYM/JgT07G7KjLCcb9qxs2HNyIGdnw5aRAfOpU9cbkGVcnBELz86doQ7iPeyIiIiIiIiIiIiIiOg2l2XOQkpOChKzE3E+KwmJ184gJescLuRfRIYtp8xtdbKMUJsNDa02hFltCLPZEGa1oqHNBiGAfmEhLkk7hRB4uV4HNGp4P6DzAXT1AA8f12W1DuBIszpN2O2Qc3OLkm7ZkHNyYM/KLky0ZefAnp0FOTunKBHnWM6GXJSEEyZT1Tshy7AkJjFhR0RERERERERERET0V3Ixy4TTWRIuZpnQ0F9d7e3bZQGzzQ6zVYbFLsNslQuf22RnuXPZduN6udR6JqsdebZryLWnwS4nQRKJsEuXYFZcRZ4qFyalvcx+edntaGgrSsgVJeUaWm3QW3Uw23yQJoJwUfjiovDD/4Rf4TL8IAmB6Vem4Q3/epAlCQohMO3KNVzt/Qoatbqz2s8fVR8hBER+fhkj27ILk2zZrsuyI0GXm1v1TkgSFEYjlEYjFF5eUHp5QellhMJYuKzwMkJp9ILS2wuyzYa016fBpPFGgS4AuoJ0eFizoQlvWPV+lIAJOyIiIiIiIiIiIiKiWrD2QCJe3/gbhFBi6fEf8Wi7ULQJq1euZJrFdpNEm7Vw2SZX5RY3dhjVafDTJMJTkwqVJh12TRZM6jxkqq0wq1BmliHA5hgdV/i3nkUND5sRCpsv8lEfGcoAXFMFIFlVH8e1Acg11odS4wGNUgGtWgmtSgGtSgF/lRIN1IXLZpuMQz89hs35CUjVKBBikbHEPBqdwxtX4TipvITFUphwu3Fkm1tZUaItx3XkG2y2KvdB0umgNBqh9PYqMdFWWFaUkHMuexf+NRggKRTl3tfZZBUOHNcDkgIQMu5vkV8jo+sAJuyIiIiIiIiIiIiIiGqcEAIXs0w4kpyJX5Ou4eC5qziaknV9PYD1h1Kw/lBKjfVBpZAKk2BFyTBfZQGCFenwViVCpUiFUF5CgeIashR5SFdakKYSsEkSMgBklNCeQggE2+wItdkQKisQrDAgWOOHEH0Igrwaw7NeBBTeDaDyDYPapwHUWh2kapiWcr3f8/jnhlZoaLqEJBGISYO7IdhbV+V2/w6ELBcm13JyYM8qSrQVG+1WfApJx8i24qPdqmVaSZWqcGSb0QiFt3fRaDcjlI6kmvGGkW/eXoWj4oq2kTSaSu3WbpdhMdlhNVtgNdsLHyY7rBa76/Oi5fwsM06eMACOl6ykwMFTBjS7ZoKhnkfVz8MNajVhFxcXh/j4eJeywMBApKWlASgMYPHx8Xj//fdx7do13H///Vi6dClatmxZG90lIiIiIiIiIiIiIiqXPLMN/5eShSPJmTiSfA2/JmXico75ptvd07Aegn08ikaXFY0yUyugvWHUmValLCy/sZ5jWc6HriANHvlpsOUmIi3zNC7kJCGp4BKSLVlIthcgWSnhoEoJUWoSTYJaCDSwy2goaRGmMiJMF4AwYxga1muCBv4toPYJB7xCCu8Rd4sMbdcQHRoNwmebd2Je3+5o6G+8ZfuubUIIiIKCCt7HLQdyVlbh39xcQFRl1GUhRwJNUZREc45sMxqh8C4+sq1oBJzRCGVRck7SlZ24FULAZpGdiTOTI5l2yQZrUqZrYq2UZJvjYSu2bLfJVT5uIQNZlwv+egk7AGjZsiW2b9/ufK5UKp3L8+bNw6JFi5CQkICmTZti1qxZ6NWrF06dOgWj8e/zBiQiIiIiIiIiIiKi25csC5xJz8WRpEz8WpSc++NSDm6cjVKpkNA82IjWYT6I8PPE7M0nUF9koJEiDefkIKRL/lg6os3NR4uZc4HsVCA7Bci6AJF+AVlZ55Gck4TE/MtItmQiWbIjWa1CkkqNDJXSdXs1APX1++XpBAoTcmovhOnqI8yrMCEX5n8XAuvfCaWHV/WcqGoU7O2BSG+BYO/qT5zUNOe0kjfex62ke7q5jXar3mklnSPbit3TzXW0W7Flx3pPT0hFuRy7XXZLlJlvSJRZM4uSbeYcWE2Z18tLS7ZZ7IVDTmuIQiFB7aGEWlvWQwVZlnFs1wXX86YAvOvXTHK61hN2KpUKQSXM9ymEwNtvv43XX38dgwcPBgB8/PHHCAwMxNq1azF+/Phb3VUiIiIiIiIiIiIiIlzJNTuTc0eSM3E0OQu5ZvckSoi3B1o39EHrMB+0aVgPd4Z4Q6e5njxrdflrhP7+BlI0SoRa7EhpOR3Buq7AldNAVkpRUu4CkH0BIjMF6bkpSCq4jGTZjGS1CskqFZLUKiSr1MhRFt2XywOAh3tCwUdSFybk9IFFI+SaIiygJcL8ouDn4VctU1X+XQhZhpyb6zqVZLH7uBWfQrKk+7iJgoKqd6L4tJJepd/HrXB0mxcURgNknRGy1hN2tQ52oXBJkpnM7qPTrAVFyTazHVazCVZTHqzmFJdkm2yrwcwaANUNiTRN0d8by10eHkqoNdcTb86yovVKVfnvYecfZsSuT05CCECSgG4jmtXI6DrgNkjYnT59GiEhIdBqtbj//vsxe/Zs3HHHHTh37hzS0tLQu3dvZ12tVouuXbti7969pSbszGYzzObrw4qzs7MBAFarFVartUp9dWxf3nYqWr+6t68tdbXfNc1qtUIIAVmWIcvuQ29F0TBkRx2qHnPmzMFXX32FkydPQqfToUOHDpgzZw6ioqKcdYQQmDlzJj744APn9LtLlixxmX7XbDZjypQp+PTTT1FQUIAePXpg6dKlCA0NrY3DqpKbvdZkWYYQAlarFTabzSWmXrt2DQBj6q1UV/td23je6FapyGvtxu+pjKm3Xl3td23jeaNbhTG1br3H6mq/axvPG90qjKnV+x4zW+04fjEHR1KycDQlC0eTM5GS6X4fL71GiTtDvNA6zBt3hxY+Ar1uvLAvw2qVAUsupPM/IfncfDzVMBiyJEEhBKadm4fgeTORrFIXJuTUKiSpCv+mqFQw6RWA3gDAUGJfA1QGhOnqI9TYEGH1miDUpzHCjGEIM4TBqCl91jpbNYzYutUKUlKgO3sWBSkpQAWv0TmmlXTevy0np9i93HLcyh1JN7koEVed00oqHAm3YssweEF4esOu94KsMxQm2TSesKs9IKs8YFdoYBNKl2kjXaaAtMiwXbLDmuQot8FmuQrgapX7XOqxqCRnkkylVRRbvjGhpoBKc/25qlj5jduo1ApIiupNJMvCDtlqL3f9yPsCENBIhx+27kGP6E7wCTBUKMZUpK4kRDW8qippy5YtyM/PR9OmTXHp0iXMmjULJ0+exO+//45Tp06hU6dOuHDhAkJCQpzbjBs3DomJidi2bVuJbZZ0XzwAWLt2LfR6fY0dC9HNOEaThoWFQVPJm2L+VVzKNiPpWgEa1tMh0Etbo/t65JFHMHjwYLRp0wY2mw2zZs3C8ePHsX//fnh6egIA3n77bSxatAhLly5F48aNsWDBAuzbtw8HDx50Tr/74osvYtu2bVi6dCl8fX0xbdo0XLt2Dbt27XKZyvevwGKxIDk5GWlpaVi9ejXWr1/vVocxlYio4tatW8eYSkRUTRhTiYiqD2OqKyGAKyYgMVfC+VwJiTkSLuQDduGaNJAgEKgDwg0CEUaBcINAkB5QQMAGGyzCArMwwypMUFguQmlOhcJyCbBegbBdg03Ow2WlAuu8jIXDdop3oIyRbhIk+MIIX6Uf6ikD4KvwhZ/SD74KX9RT1ING+ntcd/Q6eAiBGzZAEgJCknC1ezcURDSCwlQAZYEJioICKE0FUBSYoCwogKKgAArT9WWlyQTJXv6kTWnsag2snl6w6r1g1XnBqjPA5uEJm8YTtqKRbDa1B+wqD9gUWshKDeySGjLUkKGEsEuQ7RKEDYXLNgnCDkDU5GhHAUkJSCoBhRKQlAKSqrBMUfRXUooblm+opxSQVDfUK/+gtb+V/Px8DB8+HFlZWfDyKntq2VpN2N0oLy8PjRs3xtSpU9G+fXt06tQJqampCA4OdtZ56qmnkJycjK1bt5bYRkkj7MLCwnDlypWbnoybsVqt+P7779GrVy+oi83vW131q3v72lJX+13TTCYTkpOTERERAQ8P9yGzQgjk5OTAaDTWieHnQggUVOCXCA5fHr6A+G+OQxaAQgJiH26BIfc0KPf2OrWySucnPT0dQUFB2LlzJx544AEIIRAaGopJkyZh6tSpAArjSHBwMN566y2MHz8eWVlZCAwMxMcff4yhQ4cCAFJTUxEeHo5NmzbhoYceqnR/asPNXmsmkwnnz59HWFgYJElyiampqalo1aoVY+otVFf7Xdt43uhWqchr7cbvqYypt15d7Xdt43mjW4UxtW69x+pqv2sbzxvdKnU1pqZkpWDjro0Y2G0gQr0rPqtRZd5j1/JNOJR0CYdTLuG3i+k4dTkDOZY8QGGGpLBAUpgBhQWeWhsCvAEfTxlGnQyNxgqLXIB8az7ybUUPay4KbAWwiarNnqWSlAgzNkSYMQyhhlCXv8GewVAr6nb8ELIMkZ9fOKVkbi7k3DzIuYWj1q4/HGV5Rc+vL9uzsiBnZsKk9UGBLgC6gnR4mDPL3icAIalgV2phU2phdzw0esgGbwhP78LpIh1TRmr0sKsKR7PZFBrYJRVsUMEuK2CzS7DaAJtVwGap2ZnSlCrJZYRa4cg0hevotOKj1TQKl9FsLqPXiraviVFrf3VV+fzOzs6Gv79/uRJ2tT4lZnGenp646667cPr0aQwcOBAAkJaW5pKwu3z5MgIDA0ttQ6vVQqt1H7GjVqur7YtQRduq6r6rs++3Ul3td02x2+2QJAkKhQIKhfvPDRxTEzrq3O7yLTbcGfd9ldqQBRD79XHEfn283Nscn/kQ9JrKj2jLyckBAPj7+0OhUODPP/9EWloaHnroIed51+l06Nq1K/bv348JEybg119/hdVqRXR0tLNOaGgo7rzzTuzfvx99+vSpdH9qw81eawqFApIkQa1Ww8PDAwbD9SkWCorm12ZMvfXqar9rG88b3Srlea2p1WrG1NtEXe13beN5o1uFMbVuqav9rm08b3Sr1KWYuuH0BsTvjYcMGQnfJiC2YywGRw52qSOEgNluRr4tH3nWvOvJMmvh88wrufg97TQuHr4Csz7XuT7Pmlf415KHawW5yDIXrrOIAkAqNl2dEkAwUNK4QjuANABp+QDyy3fcHrIMvRDQC8BToYFe7Qm9hw/0Oj94GgIBpQf+e3Yjio+oUUDC5sFbEGwILrXd2iRbLNenjyyWaLPn5DoTay7LubmQi54XLudAzstzmU5SAJAVKsgKNWSFBrJCBbtCA1mpLipTnKi4UQAAIABJREFUw65QQ1ZoISsMkPVhuBYcicv17y0cjSgEvLPOQKe0QtYbYVd6FCbjJDVsUBVOHSlLEOUdtWYHUOot5kpJ0Eko5X5qxe6fprlhnUdJ9V2TbUrl7X+d+O+kMnGxIvVvq4Sd2WzGiRMn0KVLFzRq1AhBQUH4/vvv0aZNGwCF07Tt3r0bc+fOreWeElFdJITAiy++iM6dO+POO+8EUPijAABuPwQIDAxEYmKis45Go0G9evXc6ji2JyIiIiIiIiKiyknLS0P8vsJkHQDIkBG7NxZrjq+BVViRZ81DgbUA+bZ82EXJMz41u9QeD/w5FPXRDtZfZfzvjvU4Gbi/7B1LxRcV0Ch0MKg94aU1wKDxhF6lK0y4Wc3Qm3PhWZANfd4V6POvQS9keMoCelnAU8jQy4WJOb13Q3gGNIOu/p1QBt0J1G8B1GsElPID/TaBbf6fvTuPj7K89///uu+ZyWQmmUz2TIIkgEapKEhdWFQWFTzUpUqrVmxrrafauvzKsdae6jkleBSr9ij9STdtq6Ci1tO61VahLqAFFbWIiuDGEiQhkH2ZJDNz398/Jhky2UggyRB4Px+Pecw991z3fV8zxAHnnc/n4vd/vZeRe7Ioza7k38/9j0EJ6+xIBKuxsUO41k3Q1tBAuK6BUEMToYZmwo3NhJpaCAVbCDeHCDeHsCyjLTyLBmuWI6ntsbNtX1vA5mgL19rDthQXls+FdUR7+NZ2c0SPOSCGQW16MbUd9/XSGMzhMnsNyroEbskOXElmfPjWaZzDZQ6LrmlycEtoYHfjjTdy3nnnUVhYSEVFBbfddht1dXVcfvnlGIbB/PnzWbRoEcXFxRQXF7No0SK8Xi/z5s1L5LRFhGhryo239q8VZHltM2fdswqrw68NmQb844bpBPxd24T2dN39dd1117FhwwZef/31Ls91/gvVtu19/iXblzEiIiIiIiIiItK7z2s/x+qmjeTHNR/3eIzH6cHr8JITGsGIqmM46vNTMdoSOBOT6Z9/g9FlZxAybSIYRDCwMDBMB2keNxmpHnLTvOSnp+L3enBFgpjBChwN5ZjlZZiNOzDrd2LazZiEcRgRTExMIxMTP6bXh5lZiCN7NGb2GMycI6P3yR4Mh0Grw8B0mDgcBqYNRg/fIxX+zck5mxaAYTJ+j0Wh2QQ/jH7vFAlbhFoihBuChGobaK1tIFTfSKiuidaGIOGGIOGmZkLBVkJNrURaQoRawoRbI0RaI4RDFpGITSQcXYPPMjuEa21BWfRxMpbpwzJd2GaH7948bbchZBjgSHLgdJo4k0wcLhOny8ThirZydCaZtDaHKf+srsuxx80YQc5IXyxES0qOBm7O9rCtLXgzVbUmB6mEBnY7duzg0ksvZc+ePeTk5DB58mTeeOMNioqKALjpppsIBoNcc801VFdXM2nSJFasWIHP50vktEWEaMDlTerfR8iYnFTumHs8N//lAyK2jcMwWDT3OMbkpO774AN0/fXX8+yzz7J69WqOOGJvD/RAIAD03n43EAjQ2tpKdXV1XJVdRUUFU6dOHfS5i4iIiIiIiIgMRxs3b6J060ds3DyGCccd3+2YxlAjD2x4oMt+A4Nbp97KCN8IvC4vKc4UHC1JNO20qd7ezO6t9ezaWkdLU7jb8xoYFAV7WFqpHqiAJpr5jOYOT5hAQdvtxN5fXDXwRccdtcC/ej3EdBiYBhiGjWnYEInQEk6JplQAhsmbG1N46+oV2Ma+vndzAKltt84XApLbbgfANG0cDgOn04gGZ0kOnG5n9Na2Flo0UHPgSIoGax3DtfawzZnkwNEWwHUO36L79443HcY+f0G+obqZZTev6dhVE8OEE88uIjXjAF+0SAIlNLB7/PHHe33eMAxKSkooKSkZmgmJyKC75ORCph2dw9Y9TYzK9pLvH9xf07Ftm+uvv56nnnqKV199ldGjR8c935f2uyeeeCIul4uVK1dy8cUXA1BWVsYHH3zAXXfdNajzFxEREREREREZjh777W1cXPYLJhg2kSd/zh/+8UOmXXAlOc4gaTRhttayu24H125+kI+aK3BZFsmtGfhacqh37+ZHdaVMDh7Hru1uvthax66tZdTt7rqwWASoMCMELDNWYQdgYzPyJCdjUuqxasux6iqw6ndjBRuwbAcWTiK2EwsHlu3EwonlTsdKysRy+4m40rCcPizDjWWBFbGwIjaRiI0VtrBCYSKhCFbYItL2nG0RHYtBXL/NNlbE7rACmgE4uw4zDOzOX9vbFg4rhGmHMe0IDiOCw7BxmDYOBzicBk6X0RacOXEmO3G5XTg9STi9SbhSknGleHClenB5kjoEaZ3DtbbtJBOn08QwD87OUqkZycz45lhefWQTth3NO2dcNlZhnQx7B9UadiJyeMj3ewY9qGt37bXXsnz5cp555hl8Pl9szTm/34/H4+lT+12/38+VV17Jj370I7KyssjMzOTGG2/k+OOP56yzzhqS1yEiIiIiIiIiMlxs3LSRi8t+gcOIlkA5DJsraxbDQ4tjYz53OflBXi47XU4ywxFu+ngqW2u/QbQ8zGYXEf786+1dzu331pGcvJuGcBnNxh5w1jIiKYnM+jQqG/4NGwcGEaal/Y7jd6yMPzhWlBaAvGMh91jsnGOxUkYRNrOJ1DcRqakmUl1NpHo74epqItU1bY+jt3BNDVZtbZd5dWZjYJkObGPvzXImYaRnYqanY/jSaUlO501jWrQ8LHagxewpzWQW55OU7sPl9+H0+3CkeDF6WAfvcHTsqQXkF6ex4q+vMvvcGWTkDn4HL5HBpsBORA5pv/nNbwCYMWNG3P4HH3yQ73znO0Df2u/ee++9OJ1OLr74YoLBIGeeeSYPPfQQDsf+r6knIiIiIiIiInIo+nTjexxr2DREsqgJ55PuLCPVUQlAg53M664cfuc9msCu0ZxcN4qCulFstVM6nCFaZeamjoD7Y/Jc0Vuu61OSzcbokKQOw22o2eVly4Z/EvTk4glWkHfkDurzfITdRxBx5BK204hEkok0m0TqG7Fqa4lUv0qk5uloWVx/GQam348jPR1HRjpmegaO9HSSsrNwpGfgyMiANB+mv/35dMzU1LjQLSkpCX75LG9u9IDhADvCyWMbKZr3lbhLWYCzw3GhUAi7Yz/ITlwuV6ytZDgcxurl9fVnrNPpxGybx8Ew1pPmxJXeSlKKQWtra5exDocj9t1dJBIhEon0eN6hGGtZFuFw9y1cAUzTxOl0HjRjbdsmFAoNyFjDMHC5XLHH3f15HUxjoe2/zza9vbaBpMBORA5pvf3jpV1f2u8mJydz3333cd999w3g7EREREREREREDj1vrv+QI5vPYlXdD7AxAYti9yreM47GZaTjDHo4i70BVE/f3qTlv820s4/htU0Wf//chxE+Dl+wiaxgHSOCVfgbm3A2hUiqa4E9FsnUktwSrX6r3OiDjRBdW27fFXGtLhctbjet7iRa3G5akty0uN0Yfj/TzzsXZ0Y0hPvzypWU1tYScrmwO1W8eb1ebvrRj2KPH3zwQba9/nq313O5XNxyyy2c9MPzGfXh5zzzwONUOoP8rdbB3xat7zK+4/dWTz31FBs3buzxtdx8882xsOG5557jvffe63Hsj3/8Y1JSomHpiy++yLp163oc+8Mf/pCMjAwAXn75ZdasWdPj2GuuuYbc3FwAXnvtNVatWtXj2O9973uMGDECgDfffJOVK1f2OPbyyy+PLXnzr3/9iw0bNrBhw4Zux86bN4+jjz4agA0bNvDMM8/0eN6LLrqIcePGAbBp0yaefPLJHsd+9atfjS2t89lnn7F8+fIex37lK1/hlFNOAWDbtm0sXbq0x7GzZs3i1FNPBaLL8TzwQNe1HdtNnz6dmTNnArBnzx5+/etf9zh26tSpzJ49G4Da2lp++ctf9jj25JNP5pxzzgGgqamJu+++u8exEyZM4MILLwSigdaiRYt6HHvsscfGlhoCeh1bXFzMZZddFnt899139xiYFRUVccUVV8QeL168mKampm7HFhQUcNVVV8Ue/+pXv6K2h2rZnJwcrr322tjjP/7xj4wcObLHOQ8UBXYiIiIiIiIiIiIiMmDctpdX665h7wJtJp+0zMTbYUxrSiPHjC3kw8/epo5mAtXHdGkNWbapmYfWvkR2YxWnNlWR21SD0+6pmqnremsNqV7qU9Pigzi3G3dODud841IcGek4MzK4/7HHqKiq6vasfr+fCy66KPY4+M47tDY39+v92Bf/0SOpLUymqa73ih8RObQpsBMRERERERERERGRAfPtS/6d55d80GV/E+ug9V2OcdlMDAWw/lnPMTXRNeK2G2PYfMylsdaQYzc/RkH52q4ndzpx5uXhLCjANaIAZ0EBZkoqlb+4O75UzzQY95encQbyup1jx3Z3//797/f5tV1xxRV96ugE8M1vfrPPY0ePHs3s2bPjWvb15MILL+SCCy7o8fmO5zjvvPNiFVP7Gnv22Wcza9asHse2tz8EOOOMM7osQdPT2NNPPz1WObavsZMmTeLkk0/u09iJEydSVlbG2Wef3e371nEpm/Hjx8cq6LrTcezYsWO5+eab+zT2yCOP7PPYoqKiXseaHSo28/Pz+zw2Ozu7z2P9fn+fx3q93j6PdblcvY5tb7varn3shg0bWLlyJT/qUJnaeeyPf/zjuMePPPIIeXl5zJo1q8vY+fPn93kOHSvo9uW73/1ur5WfA0WBnYiIiIiIiIiIiIgMGH/LDrCtThVzEc5642mSW2oAaOD9uGNGsIus6o8IenLwBHeT3FLDx0XHUXj6JEaPO4qkI0bgGjECZ24uhrPr19pJ/jTKfrYguh6daZJ/60K8hX1rYdcxvNuXvgRq+zPWNE2SkpL6dEx/zuvs5r06VMa2rw/Xl/et41pyfT3vQI9t/zNu99RTT/Hee+9x5plncvrpp8f2f/TRRzzxxBO9Lt/T23kh2i60YwvQ1NRUCgsLmTVrVqyt6b4YhtHlvFu2bGHp0qX85Cc/iXuuu7G9aR87YcIExo4d2+uxnZ/7xje+Eftz39fYvsyhL/rz39yBUGAnIiIiIiIiIiIiIgMmqfQdxm5ey6ZOFXORYi+ZJ56PmZaGw5+Ow5+Gw+9nY2kVKf9zM8ktNbFAL2IY5N16KxMnfalP10z/+tdxT5rEa08+yekXXYRnCNabEjlQTqeTf/7zn5x00kl4PJ4BPbfb7ea6664DouvcPffcczz22GN8//vfj6uOA7BtG8uy+hw+7ks4HO5T+Opyufodhnm93n0PGqYU2ImIiIiIiIiIiIjIgKkdM4bArnvI7FAx52qtIfP/X0Le+DO7jB9ZG2ThX9/luvX/h8O2iRgGS064iAVjR/Xrus5AgOCRR+IMBAbolYgMrjFjxlBVVcVrr73G7Nmzexy3ceNGXnnlFaqqqkhNTWXSpElMnTp1n+f3+Xyx+xkzZvCXv/yFqqoq6uvrWbp0Kd/85jd56aWX2LVrF9/61rcYNWoU//znP3n77bdpaGggKyuLadOmMW7cOKqrq1m6dCkAd955JxCtkLvwwgt58MEHyc3NxeFw8N5775Gbm8sVV1zBmjVrWL9+PdXV1Xg8Ho4++mhmzZqF2+0GopWAL7zwAj/96U8BeOWVV9i0aRNTp07l5Zdfprm5maOOOorzzz8/dsyDDz5IIBBgzpw5ANx7772ceOKJVFVVsXHjRpKTk5k2bRonnXRS7H3Yvn07zz//PHv27CE3N5dp06bxxBNPcPXVV5Ofn9/fP7ZBo8BORERERERERERERAbMjhwfj8wxuerv0Yq5iAH3zzH5Vm4aBd2Mz/d7mHnDv3PFo8cQqN9DuS+bGy87nXz/wFYciRxsDMPgzDPP5M9//jOTJk3C7/d3GbNz506efPJJZsyYwbhx4ygtLeX555/H4/EwceLEPl+rveItEonE9q1cuZLZs2eTkZFBcnIyL7/8Mh999BHnnnsumZmZbNu2jb/85S+kpKRQWFjIxRdfzJ/+9Ceuu+463G53XHXce++9x0knncSVV14ZW7vRMAzmzJlDeno61dXVPP/886xcuZJzzz23x3lWV1ezadMm5s2bR3NzM08++SSvv/46Z57ZNexvt3btWmbOnMnpp5/Oxo0bef755ykqKiInJ4eWlhYee+wxiouL+drXvkZtbS0vvPBCn9+3oaTATkREREREREREREQGTGFaIasmOHlvdIRAtU15hkGN38HNvp7bVF5yciFTRp/Pn/72Chd/ZSaF2b4hnLFI4nzpS18iEAjw6quv8tWvfrXL82vXrmX06NFMnz4dgOzsbHbv3s2aNWv6HNjV1tayZs0a0tLSyMrKoqmpCYCZM2dy5JFHAtDa2sratWu5/PLLGdnWUjYzM5Pt27fz9ttvM2rUqFjbzpSUlC4tPDMzM7tUCU6ZMiW2nZGRwRlnnMFf//rXXgM727a54IILYhV148eP5/PPP+81sCsuLuaUU04B4LTTTuONN95g69at5OTksGHDBgDOO+88XC4Xubm51NXV8dxzz+37jRtiCuxEREREREREREREZMAEUgIsmLqAhWsXUpVmYRomC6YsIJDSe6vKfH8yxX6bfH/yEM1U5OBw1llnsXTp0riAq93u3bsZO3Zs3L7CwkLeeOMNLMvqsh5du5aWFm6//XYAQqEQ+fn5XHLJJXFryxUU7K153b17N+FwmGXLlsWdJxKJ9KltZMdztduyZQuvvfYau3fvpqWlBcuyCIfDtLa2kpSU1O150tPTY2EdRNt5NjY29nrtvLy82LZhGKSmpsaOqaysJC8vL64acMSIEft8PYmgwE5EREREREREREREBtTc4rmcknsKT658kotmXcQR/iMSPSWRg9aoUaM46qijeOmllzjhhBP2Ob695WRvkpKSuPrqq2MBVncBWccQq/2cl112WWztu3YdQ76edDwXQE1NDY8++ignnXQSM2fOxOPxsH37dp599tm4tpyddRdA7uv19naMbdsYhrHP+R8MFNiJiIiIiIiIiIiIyIDL8+YxxjWGPG/evgeLHObOOussfvvb35KVlRW3Pycnh+3bt8ftKy0tJSsrq8fqOohWmnU+V29ycnJwOBzU1tYyatSobsc4HA6gb4Hhzp07sSyL2bNnx+b54Ycf9nk+AyU7O5v333+fcDgcCx537tw55PPoi57/NEVEDgGrV6/mvPPOo6CgAMMwePrpp+Oet22bkpISCgoK8Hg8zJgxo8tfHC0tLVx//fVkZ2eTkpLC+eefz44dO4byZYiIiIiIiIiIiMghLC8vj+OPP5633norbv+UKVPYsmULq1atYs+ePaxfv5633nqLqVOnDuj13W43U6dO5YUXXmD9+vVUVVVRVlbGW2+9xfr164Fou0qAjz/+mMbGRlpaWno8X0ZGBpZl8dZbb1FVVcV7773H22+/PaBz7ovjjz8e27Z57rnn2L17N59++ilr1qwBOOgq7xTYicjQq/0CtqyO3g+yxsZGJkyYwJIlS7p9/q677uKee+5hyZIlrFu3jkAgwKxZs6ivr4+NmT9/Pk899RSPP/44r7/+Og0NDZx77rm9lm6LiIiIiIiIiIiI9McZZ5zRpXqtoKCAiy66iA8++IBf//rXvPLKK8ycOZOJEycOyvWnT5/Oa6+9xpIlS3j44YfZvHlzLKhLS0tj5syZ/OMf/+Duu+/mb3/7W4/nys/P5+yzz+b111/n17/+NRs2bOCss84a8DnvS3JyMpdeeinl5eX89re/5aWXXmL69OlA31p9DqWDazYiMnzYNoSa+n/c+uXw95vAtsAwYc5dcMK8vh/v8kI/fvNhzpw5zJkzp9vnbNtm8eLF3HLLLcydOxeApUuXkpeXx/Lly7n66qupra3lD3/4Aw8//HDsL5RHHnmEkSNH8o9//IOzzz6773MXERERERERERERAS688MIu+9LT0/nv//7vLvuPPfZYjj322D6fe+LEib0GeqNHj6akpKTLfsMwmDx5MpMnT+7x2OnTp8cCr3ZXXHFFt2OnTJnClClT4vZNmDChx3nOnDmTmTNn9nqOztf6j//4jy7X/cEPfhD3uLCwMG7fhg0bME0Tv9/f7bwTRYGdiOyfUBMsKjiwc9gW/O3G6K2vbt4JSSkHdt02W7Zsoby8nNmzZ8f2ud1upk+fzpo1a7j66qt55513CIVCcWMKCgo47rjjWLNmjQI7ERERERERERERkYPY+vXrycjIIC0tjfLyclauXMm4ceNwuVyJnlocBXYictgqLy8Hov2hO8rLy2Pbtm2xMUlJSWRkZHQZ0368iIiIiIiIiIiIiBycGhoaeOWVV2hoaMDn8zFu3DjOOOOMRE+rCwV2IrJ/XN5otVt/1O2EX50SraxrZzjg2jchrY/Vei5v/67ZB50XF7Vte58LjvZljIiIiIiIiIiIiIgk1mmnncZpp52W6Gnsk5noCYjIMGUY0daU/bllF8N5v4yGdBC9P29xdH9fzzGAIVkgEADoUilXUVERq7oLBAK0trZSXV3d4xgRERERERERERERkQOhwE5EhtaXvw3z34fL/xq9//K3EzaV0aNHEwgEWLlyZWxfa2srq1atYurUqQCceOKJuFyuuDFlZWV88MEHsTEiIiIiIiIiIiIiIgdCLTFFZOj5R0RvQ6ChoYFPP/009njLli2sX7+ezMxMCgsLmT9/PosWLaK4uJji4mIWLVqE1+tl3rx50an6/Vx55ZX86Ec/Iisri8zMTG688UaOP/54zjrrrCF5DSIiIiIiIiIiIiJyaFNgJyKHtLfffpuZM2fGHt9www0AXH755Tz00EPcdNNNBINBrrnmGqqrq5k0aRIrVqzA5/PFjrn33ntxOp1cfPHFBINBzjzzTB566CEcDseQvx4REREREREREREROfQosBORQ9qMGTOwbbvH5w3DoKSkhJKSkh7HJCcnc99993HfffcNwgxFRERERERERERE5HCnNexEREREREREREREREREEkiBnYiIiIiIiIiIiIiIiEgCKbATERERERERERERERERSSAFdiIiIiIiIiIiIiIiIiIJpMBOREREREREREREREREJIEU2ImIiIiIiIiIiIiIiIgkkAI7ERERERERERERERERkQRSYCciIiIiIiIiIiIiIiKSQArsRERERERERERERERERBJIgZ2IiIiIiIiIiIiIiIhIAimwE5FDWklJCYZhxN0CgUDsedu2KSkpoaCgAI/Hw4wZM/jwww8TOGMREREREREREREROdwosBORIVfeWM5bZW9R3lg+JNcbN24cZWVlsdv7778fe+6uu+7innvuYcmSJaxbt45AIMCsWbOor68fkrmJiIiIiIiIiIiIiDgTPQERGZ5s2yYYDvb7uGc/e5Y73rwDCwsTk59O+innH3l+n4/3OD0YhtGvazqdzriquna2bbN48WJuueUW5s6dC8DSpUvJy8tj+fLlXH311f26joiIiIiIiIiIiIjI/lBgJyL7JRgOMmn5pAM6h4XF7W/ezu1v3t7nY96c9yZel7df1/nkk08oKCjA7XYzadIkFi1axJgxY9iyZQvl5eXMnj07NtbtdjN9+nTWrFmjwE5EREREREREREREhoRaYorIIW3SpEksW7aMF198kQceeIDy8nKmTp1KZWUl5eXRlpx5eXlxx+Tl5cWeExEREREREREREREZbKqwE5H94nF6eHPem/06ZlfTLi54+gIsrNg+0zB5+qtPk+fN6+XI+Ov2x5w5c2Lbxx9/PFOmTOHII49k6dKlTJ48GaBLi03btvvddlNEREREREREREREZH+pwk5E9othGHhd3n7dRvtHs2DqAkwj+tFjGiYLpixgtH90n89xoEFaSkoKxx9/PJ988klsXbvO1XQVFRVdqu5ERERERERERERERAaLKuxEZEjNLZ7L1IKplNaXMtI3kkBKYEiv39LSwkcffcTpp5/O6NGjCQQCrFy5kokTJwLQ2trKqlWruPPOO4d0XiIiIiIiIiIiIiJy+FJgJyJDLpASGLKg7sYbb+S8886jsLCQiooKbrvtNurq6rj88ssxDIP58+ezaNEiiouLKS4uZtGiRXi9XubNmzck8xMRERERERERERERUWAnIoe0HTt2cOmll7Jnzx5ycnKYPHkyb7zxBkVFRQDcdNNNBINBrrnmGqqrq5k0aRIrVqzA5/MleOYiIiIiIiIiIiIicrhQYCcih7THH3+81+cNw6CkpISSkpKhmZCIiIiIiIiIiIiISCdmoicgIiIiIiIiIiIiIiIicjhTYCciIiIiIiIiIiIiIiKSQArsRERERERERERERERERBJIgZ2IiIiIiIiIiIiIiIhIAimwExEREREREREREREREUkgBXYiIiIiIiIiIiIiIiIiCaTATkRERERERERERERERCSBFNiJiIiIiIiIiIiIiIiIJJACOxEREREREREREREREZEEUmAnIiIiIiIiIiIiIiIikkAK7ETkkHbHHXdw8skn4/P5yM3N5YILLmDz5s1xY77zne9gGEbcbfLkyQmasYiIiIiIiIiIiIgcbhTYiciQC5WX0/jGm4TKywf9WqtWreLaa6/ljTfeYOXKlYTDYWbPnk1jY2PcuH/7t3+jrKwsdvvb3/426HMTEREREREREREREQFwJnoCIjI82baNHQz2+7iap59m1223g2WBaZL3X7eQfsEFfT7e8HgwDKPP41944YW4xw8++CC5ubm88847TJs2Lbbf7XYTCAT6fF4RERERERERERERkYGiwE5E9osdDLL5yyce2Eksi123/g+7bv2fPh9yzLvvYHi9+33J2tpaADIzM+P2v/rqq+Tm5pKens706dO5/fbbyc3N3e/riIiIiIiIiIiIiIj0lVpiishhw7ZtbrjhBk477TSOO+642P45c+bw6KOP8vLLL/O///u/rFu3jjPOOINJuT9mAAAgAElEQVSWlpYEzlZEREREREREREREDheqsBOR/WJ4PBzz7jv9Oia0axefn3NutB1mO9NkzPN/xZWX1+fr7q/rrruODRs28Prrr8ftv+SSS2Lbxx13HCeddBJFRUU8//zzzJ07d7+vJyIiIiIiIiIiIiLSFwrsRGS/GIbR79aU7tGjyb91IWU/WxBbwy7/1oW4R48epFnudf311/Pss8+yevVqjjjiiF7H5ufnU1RUxCeffDLo8xIRERERERERERERUWAnIkMq/etfJ+W002jdtp2kokJcgcCgXs+2ba6//nqeeuopXn31VUb3IRysrKyktLSU/Pz8QZ2biIiIiIiIiIiIiAgosBORBHAFAoMe1LW79tprWb58Oc888ww+n4/y8nIA/H4/Ho+HhoYGSkpK+NrXvkZ+fj5bt27l5ptvJjs7mwsvvHBI5igiIiIiIiIiIiIihzcFdiJySPvNb34DwIwZM+L2P/jgg3znO9/B4XDw/vvvs2zZMmpqasjPz2fmzJk88cQT+Hy+BMxYRERERERERERERA43CuxE5JBm23avz3s8Hl588cUhmo2IiIiIiIiIiIiISFdmoifQ7o477sAwDObPnx/bZ9s2JSUlFBQU4PF4mDFjBh9++GECZykiIiIiIiIiIiJycCurbeaTWoOy2uZET0VERProoAjs1q1bx/3338/48ePj9t91113cc889LFmyhHXr1hEIBJg1axb19fUJmqmIiIiIiIiIiIjIwcmybH636jMu+d+neGfTJr7xv0/xxLrtiZ6WiIj0QcJbYjY0NHDZZZfxwAMPcNttt8X227bN4sWLueWWW5g7dy4AS5cuJS8vj+XLl3P11VcnasoiIiIiIiIiIiIiCRGxbHbWBNlW2cSWyka27Wlka2UT2yob2VrZyIW8zOtJv8dh2ERsg1ue/h7Tjr6VfL8n0VMXEZFeJDywu/baaznnnHM466yz4gK7LVu2UF5ezuzZs2P73G4306dPZ82aNT0Gdi0tLbS0tMQe19XVARAKhQiFQgc01/bj+3qe/o4f6OMTZbjOe7CFQiFs28ayLCzL6vJ8+1pr7WNEBsu+ftYsy8K2bUKhEOFwOO4ztbq6GtBn6lAarvNONL1vMlT687PW+d+p+kwdesN13omm902Gij5Th9d/Y8N13omm9036KhSx2FnTzLaqJrZVNsXut1c1UVodJBSxcRAhk3qyjVqyjDrGUcu5RhnXO5/CNKLncRg2tzl/z7tbvkn2uGO7vZY+UxNvuM470fS+yVA5kJ+1/hxj2O3f3CbA448/zu233866detITk5mxowZnHDCCSxevJg1a9Zw6qmn8sUXX1BQUBA75qqrrmLbtm28+OKL3Z6zpKSEhQsXdtm/fPlyvF7voL0WkX1xOp0EAgFGjhxJUlJSoqcj0qPW1lZKS0spLy/n4Ycf5oknnugyRp+pIiL999hjj+kzVURkgOgzVUQOBWELKltgd7PBnmbYEzSoDbZit9ThaK0jqy2Iy6aWnA7bWUYd2UYtGUYDJn37aveFop/Skvmlbp/TZ6qIyOBpampi3rx51NbWkpaW1uvYhAV2paWlnHTSSaxYsYIJEyYAdBvY7dy5k/z8/Nhx3/ve9ygtLeWFF17o9rzdVdiNHDmSPXv27PPN2JdQKMTKlSuZNWsWLpdrwMcP9PGJMlznPdiam5spLS1l1KhRJCcnd3netm3q6+vx+XwYhpGAGcrhYl8/a83NzWzdupWRI0diGEbcZ+rOnTsZP368PlOH0HCdd6LpfZOh0p+ftc7/TtVn6tAbrvNONL1vMlT0mTq8/hsbrvNONL1vh59gS5gvdu2iomwH1bu/oKG6nFBtOXbDHtytlXsDuLZ7nxHs1/ltwwRvFqTkYHuzISkF4+O/0/H/9i1MItevh7SCbs+hz9TEG67zTjS9bzJUDuRnra6ujuzs7D4FdglrifnOO+9QUVHBiSeeGNsXiURYvXo1S5YsYfPmzQCUl5fHBXYVFRXk5eX1eF63243b7e6y3+VyDdh/tP0914FeeyDnPpSG67wHSyQSwTAMTNPENM0uz7e3JmwfIzJY9vWzZpomhmHgcrlITk4mNTU19lwwGP0fB32mDr3hOu9E0/smQ6UvP2sul0ufqQeJ4TrvRNP7JkNFn6nDy3Cdd6LpfRvmImFoqoTG3dBYQXPNLmp2f0FjVRmtdbswGnaT1LyHlHA16XYtXzLCdFvb5uj+9JaZhJ2Sg+nLxUjJhZQcSM2J3qfkxm0b3kwwoyeKhXTvLsN+bj6GHcE2HJjnLcbMKurx5egz9eAxXOedaHrfZKjsz89af8YnLLA788wzef/99+P2XXHFFYwdO5af/OQnjBkzhkAgwMqVK5k4cSIQbdO2atUq7rzzzkRMWURERERERERERA5FoWZorICG3bEgjsbdbY8rCNdXEK7bhdG4h6TWaowOrSiTgUBP521L0RoNL43OTELJ0Wo4V3qA1IwAnox8jNT2IC4XUrIx3WlwIN2XvvxtwkXTefPvjzFpzqW4egnrRETk4JGwwM7n83HcccfF7UtJSSErKyu2f/78+SxatIji4mKKi4tZtGgRXq+XefPmJWLKIiIiIiIiIiIiMhzYNjTXQuOetiCuLYBrv3V83LAbWut7PZ2T+C9SLdugCh97bD977DQanBmEkrMxU3NI8gfwZReQkTuCQMFI/FkFpLiSSRnUF9xJWgGVvi/12AZTREQOPgkL7PripptuIhgMcs0111BdXc2kSZNYsWIFPp8v0VMTERERERERERGRoWRFoq0o48K2XoK4SGu/Tt9iO9mDn0o7rS2I81NJWiyUC3uySU6PhnE5ufkU5aQxKiuF8Vle0pLVjk9ERA7MQRXYvfrqq3GPDcOgpKSEkpKShMxHRIa/1atXc/fdd/POO+9QVlbGU089xQUXXBB73rZtFi5cyP333x/7xYBf/epXjBs3LoGzFhERERERETlMtLeijLWf3N1Na8o90SCuqRI6tKLsi2ZHCnVmOrstPzvDKeyKpLEH/95Azt77uB4P+X4PRVleRmWlUJSVwqgsL9OzUijK8pLiPqi+ShURkUOM/pYRkSHXUN1MTUWQ9FwPqRnJg3qtxsZGJkyYwBVXXMHXvva1Ls/fdddd3HPPPTz00EMcffTR3HbbbcyaNYvNmzermldERERERESkv2wbWuo6hW8VnVpT7tkbxLXU9fMCBrY3i7Anm0ZXBjVGOhVWGjtaU9nSnMInDW52htNiQVwLSXFHmwYUpHvaAjkvJ7bdj8pOoTDTS7LLMXDvhYiISD8osBOR/WLbNuFWq9/HbVpbxmtPfIxtR9dPPv2Soxk7Jb/PxzuTTIx+LLw8Z84c5syZ0+1ztm2zePFibrnlFubOnQvA0qVLycvLY/ny5Vx99dV9vo6IiIiIiIjIIau9FWWs5WR34VuHCrlIS//O70iClJy9t9RcLG82NWY6uyJp7GhN4bOmFDY3JPNBtYNt1a20VvX8nYTDNBiZ6WFyW4VcUVYKo7Kj90dkeHA7D/1QblfTLj4Pfc6upl0c4T8i0dMREZE+UGAnIvsl3Gpx/w9XHdA5bBtWP/4xqx//uM/HXPXL6bjcA/MP6y1btlBeXs7s2bNj+9xuN9OnT2fNmjUK7EREREREROTQFWru2nKyp3XhmirB7ucv7Sb5IDWnSxDXcbs1OYsvQqlsqXewtTLItspGtlY2se2TRnZUBwlbndtfhtpukOQwGZnp2du6si2QG5XlpSDdg8thDsjbNBz95ZO/sHDNQiwsHnr6IRZMXcDc4rmJnpaIiOyDAjsROWyVl5cDkJeXF7c/Ly+Pbdu2JWJKIiIiIiIiIvunvRVlLHzrbV243fvVihJvJqTkdgjiciEluy2Iawvj2p9zeQBoDkXYXtXE1j2NbKtsYusXbfeVjeys+ZQumVwHbqcZa105Kjulw9pyXvL9Hhxm3zvwHCoiVoSalhqqmquobK6kKth231xFVXMVO+t38kb5G7HxFhYL1y5kasFUAimBBM5cRET2RYGdiOwXZ5LJVb+c3q9jGmpaeKzkDewO/xg3DLi0ZDKp6e4+X3egdW6xadt2v9puioiIiIiIiPRJ3U6y6zdC3QmQVbTv8VYEmqo6hW+9BHH9bUVputrCtuxOgVun8C0lF7xZ4Oj+q8TGljDbKpuiFXKfNrGt8hO2VkaDubLa5l6n4E1yMKpThVz0PoVcnxvzMAjlWiItccFbZbCSyuZKKoOVe4O5tv01LTVY/ax2tGyL0vpSBXYiIgc5BXYisl8Mw+h3a8qMPC8zvjmWVx/dhG2BYcKMy8aSkecdpFn2LhCI/kO1vLyc/Py96+hVVFR0qboTEREREREROSDvLsP53A851bawl9wFp90AI0/pfV24/WpFmdq1/WQ37ShJyYbk9Ohv0vZBXXOIbWW1bUFcW+vKtvvd9b0Hhb5kJ6OzUzoFctH77NSkQ+6XZm3bpq61LhaydQzdOgdzVc1VNIQa+n2NdHc6WclZZHoyo/fJmWR5snAaTha/uxibvb8tbRomI30jB/IliojIIFBgJyJD6thTCyg8NpPaiiD+XA+pGckJm8vo0aMJBAKsXLmSiRMnAtDa2sqqVau48847EzYvEREREREROQREwlD5CZS9B1v/Cf9aRnssZdgWvPaLPp6ovRVlN8Fb7HF7lVwOJO3/L8VWN7bGKuM631c1tvZ6bIbXFR/ItVXMjc5KId3rGvahXMgKUdNc06UNZawartP+sBXu1/ldpisWumUmZ3YbxmUlZ5HlySLdnY7T7Plr3fTkdBauXYhlW5iGyYIpC1RdJyIyDCiwE5Ehl5qRPGRBXUNDA59++mns8ZYtW1i/fj2ZmZkUFhYyf/58Fi1aRHFxMcXFxSxatAiv18u8efOGZH4iIiIiIiJyCAi3wu6PouFc+638AwgHez8u80jIHN37unC9tKLsL9u2qWxsjVbG7WnqUilXGwz1enx2qju+Qi677T4zBb/XNSBzHEpNoaaurSeDVV3aUFY1V1HTUtPv86e6UuMDuI6BXKdgzufyDVioObd4LqfknsKTK5/kolkXcYT/iAE5r4iIDC4FdiJySHv77beZOXNm7PENN9wAwOWXX85DDz3ETTfdRDAY5JprrqG6uppJkyaxYsUKfD5foqYsIiIiIiIiB7NQEHZthLL1beHceqj4CCLdVKC5UiB/PGQeBesfATou6u6Ay58D/4gBnZ5t21TUt7B1T/eVcg0tvVd+BdKSKcryMiorhaLstvu2kC7VfXB/lWjZFrUttd2u/dZde8rgvgLVTkzDJMOd0X3o1qkKLiM5A7fDPUivdN/yvHmMcY0hz6slP0REhouD+29ZEZEDNGPGDGzb7vF5wzAoKSmhpKRk6CYlIiIiIiIiw0NLfbRSrmPl3O5NYEe6jk32Q/6EttsJ0fvMI8E0o88XnoL93HwMO4JtODDOW7zfYZ1l2ZTVNbNtT8cKub3BXHOo53XvDAMK/J5Yy8q9FXMpFGZ68ST1b736wdYaaY1vPdkWunWsiGsP4Kqbq4l092fTi2RHcq9tKDvuT3enYxrmIL1SERE53CmwExERERERERERCVZD2Yb4cK7yU+Kq4tp5s6HghA4B3QRIL4qmYT358rcJF03nzb8/xqQ5l+LKKup1OuGIxc6a5rYgLr515faqJlrDPYdyDtPgiAxPp0Auej8y04PbmbhQzrZtGkINXdpQdqmGa9tfH6rv9zX8bn+PoVtsf1slnMfpGfbr64mIyKFBgZ2IiIiIiIiIiBxeGnZDeYdgbud6qNnW/VhfQTSQ6xjQ+fJ7D+d6UGZn8oZ1LIV2JoVAa9hiR3VTt60rS6uaCFs9d4xxOQxGZu5tWdnxfkSGB5dj6CrBwlaYmpaaLlVw3a0JVxWsotXqpn1oL5yms0vo1tOacBnJGbjM4beenoiIiAI7ERERERERERE5NNk21JfFV82VvQd1X3Q/Pr2oU1vL8ZCae0BTCLZG2F7VxKNvbOPhN7Zh42DJxtVkpLiobQrRSyaH22nG1o/r2LqyKMtLQboHhzl4lWHBcLDHtd86769pqcHurhKxFymulB5Dt/b97eFcWlKaquBEROSQ16/Arra2lqeeeorXXnuNrVu30tTURE5ODhMnTuTss89m6tSpgzVPERERERERERGRntl2tEquczjXuLubwQZkHRXf0jJ/PHgy9uOyNtVNIbZVNrK9Klott62yie1V0Uq5ivqWbo+rbgwB4HE59lbIZXsZnZUSDeayveT5kjEHKJSzbIu6lrq40K23NeGC4WC/zm8aJunu9C7BW5anazVcZnImyc7kAXldIiIih4o+BXZlZWX87Gc/49FHHyUQCHDKKadwwgkn4PF4qKqq4pVXXuEXv/gFRUVFLFiwgEsuuWSw5y0ybNl2/37jTGSo6WdUREREREQOepYFVZ9D2fr4cK65putYw4ScsfHhXOB4cPv6fLmIZVNWG2R7ZRPbquIDue2VTdS3hHs93usyaQp1XXPuN5d9mX87LrDf1WOhSKjHtd86769uriZs9z7PztwOd+9VcJ7M2Ha6Ox2Hmbi18SReuLwcz2efES4vxzVyZKKnIyIifdCnwG7ChAl8+9vf5q233uK4447rdkwwGOTpp5/mnnvuobS0lBtvvHFAJyoy3Llc0f7pTU1NeDyeBM9GpGdNTU3A3p9ZERERERGRhIqEYc/H8cFc+QZobeg61nRB3rHxbS1zj4Uk7z4v0xyKUNpeIVfVxPbKxrb7JnZUB2mNdA3cOgqkJVOY5aUo00tRlpfCrJTYdjAU4dSfv4ztqMVM2oPVmo0ZSeeEwvS4sM62bRpDjd22nuwumKtvre/325mWlNZt8Na+LlzHYM7r9KoV5TBU/eT/Ub5gASMti62//wP5ty4k/etfT/S0RERkH/oU2H344Yfk5OT0Osbj8XDppZdy6aWXsnt3d60GRA5vDoeD9PR0KioqAPB64//Ra1kWra2tNDc3Y5pDtzC0HH56+lmzbZumpiYqKipIT0/H4dBvRoqIiIiIyBALt0DFR/Hh3K4PINzcdawzOVop17FyLudL4Ezq8fQ1Ta3xgVxsu4nyum6u0YHLYTAywxsL5ToGciMzvSS7ev5/KJ8V4dxpm3h511IMw8a24ajUk/j1B2vjQriq5ipaIt230OyJ03DGrffW3nKyp3XhXA79cuZwYFsWVkMDkbo6rLo6InV1RGrrsOqj95H6tv3t27V1ROrrCVdXY1VX7z2RZVH2swWknHYarkAgcS9IRET2qU+B3b7CugMdL3K4CLT9w6g9tOvItm2CwSAej0e/vSaDal8/a+np6bGfVRERERERkUETCsKuD+PbWu7aCFao69ikVAiMjw/nso8GR/xXW5ZlU14TjGtZ2R7IbatspK6595aQPrczGshleSnMTKEoFs55yfd7cPSynlzICrGzYSfb67azvX47pfWlbK+L3pfWlxKxI7T/L5hhwGeNb/PZp293ey6v09trG8qO1XC+JB+moV/8PRhZra2xsK1j6BYL2+rqidTVxsK2SF0tVl19dHx9fXRdxgGZiEXrtu0K7EREDnJ9Cuy6U19fz6233sqrr75KJBLh1FNPZcGCBWRnZw/k/EQOKYZhkJ+fT25uLqFQ/P+AhEIhVq9ezbRp09SKUAZVbz9rLpdLlXUiIiIiIjLwWuqh/P34yrndm8GOdB2bnB4fzOWfAJljoK1DSEs4QmlVkO2fVEYDucomtldFA7nS6iCt4d5bV+b63PGBXJaXwkwvRVkpZHhdvf4SbUukhS/qv2B7/fYuwVxZYxmR7l5PL+YeNZfxOeO7BHMep5bSOBjYto3V2IRVVxsN2+o6BW1x2/VtY/Zu2829V232hZGcjCMtDTPNhyPNj8Pnw/SnRbfTfJhpaTh8aTj8aZhpaditrZRedXV0ncd2pklSUeEBz0VERAbXfgd23/ve9/B4PCxcuJBQKMT999/PZZddxosvvjiQ8xM5JDkcji6hiMPhIBwOk5ycrMBOBpV+1kRERERE5IDV7SS7fiPUnQBZRfHPNVVF15jrGM5VfgZ0Uy3kzYaCE/YGc/kTIL2Q2uZwtCquqpFt7zexvfIDtlU1sr2yibK65l4Lj5ymwREZnriWle2BXGGmF09S77+kGAwHo1VxdaXRYK5+e2y7vLEcu7vX0SbZkczItJEU+gop9BXGtj0OD9/6+7ew2BuimIbJD074AYEUVT0NJjsUItLQgFXbHrrVtwVwbZVscdt18cFcfT1E+hfCdmEYmD5ffNDWvt0haGvfjoZze+/NpJ5bvPYk/9aFlP1sQTS0M03yb12o6joRkWGgz4Hdvffey/z582O/ZbRu3To+/vjjWOhwzDHHMHny5MGZpYiIiIiIiIiIHBzeXYbzuR9yqm1hL7kLTrkaUrLbwrn1ULO9++PSRsSq5qy88exOG8uW5jS2Vwej4dx7TWx/uZRtVZupaeqmLWYHKUmO+EAuy0tRW8Vcvj8Zp6P3FpGNocZYZVx7ldy2um2U1pVSEey6jEXctV0p0TDON5LCtMK47RxPTo8VegumLmDh2oVYtoVpmCyYskBhXR/Yto0dDEZbRtbWYtXXR9tK9lDV1jl0s5qaDngOhsuF6Y8GbY60tPiwzRcN12Lb/rRoQOf3R8empmKYQ9uyNP3rX8c9aRKvPfkkp190EZ6RI4f0+iIisn/6HNh9+umnTJo0id/97ndMnDiRWbNmcc4553DBBRcQCoV4+OGHOfvsswdzriIiIiIiIiIikki1O+C5/w+jrcTNsC148zddx2WMwgpMoMb/JUqTj2aTPYrNDR62VzWy9d0mSquaaAl/1OulslPdcWvIdWxjmZWStM/13+ta6/ZWyXVqX1nZXNnrsb4kH0W+or3Vch2CuczkzP1ae35u8VxOyT2FJ1c+yUWzLuII/xH9PsdwZUci0aCtLWyz6uv2hm7tAVx9XXQtt7oO2/XREI5Q7wFuX5gpKXuDto6hW8d2kx3DNp8Ps22f4Xbv1595IjkDAYJHHolTlXUiIsNGnwO7X/3qV6xdu5bvfve7zJw5kzvuuINHHnmElStXEolEuOiii7juuusGc64iIiIiIiIiIpIIzXWw4QlYcx/d9aPcnT2ZT9Im8yGjeSs4go3VDsrWB7FiQ8u7HOMwDUakezq0rNwbyBVmeklx9/61lW3b1LTUxAK50vrSuPaVNS01vR6fmZwZrYzr0LqyPZzzu/19fWf6Jc+bxxjXGPK8eYNy/sFktbTEVbhZ9W3hWscArr6twq0tbLNqa6P39fUHPgGHI1rJFtcysi1oi9tuW9ctbo03H4Zzv1cGEhERGRL9+ptqypQprFu3jp///OdMmTKFu+++mz//+c+DNTcREREREREREUmk8g/g7T/Ahj9BawMQzes6FhuFbZPzdlxGOVlte1pjz3lcjvhArkMby4J0D659tK60bZvK5spYhVznYK4+1HsQlOPJiW9d2RbMjfSNxJfk26+3ZLiyLQursXFvy8guAVvHqrba+O26euyWlgOeg+HxdAndoqGav9N2W+vJDtuG1zvsqtxERET6o9+/WuJ0Ovmv//ovLrnkEr7//e+zdOlSlixZQkDl1SIiIiIiIiIiw1+oGTY+Ew3qSt+M7d7pHMkDzTOxbPhv5yM4DYuwbXJz+EpScwu5oMDfZV25nNR9txK0bIuKpooua8q1bwfDwV6Pz/PmdVlLrn3b6/IOyFsyUMLl5Xg++4xweTmu/VhXzA6F4tZni99uD9c6btfvHVNfD5Z1YC/AMDoEbfuoausczPl8GElJB3Z9ERGRQ1ifA7v333+fK6+8ko8++ojx48fzxz/+kZdeeok//vGPTJ06lR//+Mf84Ac/GMy5ioiIiIiIiIjIYKn6HN5+EP71CASrAAjjYEXkJJZFZvFG85eAaPj2YuRkRpm72GrlsdvI5vUrJ5Hv9/R46ogVobypfG+FXIdgrrS+lJZIz9VbpmGSn5Ifa19ZmFYY2z7CdwTJzuQBfRsGS83//R9lP1vASMti6+//QPY115Ay6ZS2QK0eq662LWir67S9N5izg72Hl31huN17gzafL7qWW8dtX1p0Lbe0Dtvt9ykpGGbvVZFycGiobqG50kFDdQsZua5ET0dERPqgz4HdFVdcwbRp01i2bBkvvPAC3//+93nllVf47ne/y3nnncf8+fNZtmwZa9euHcz5ioiIiIiIiIjIQLEi8PGL0Wq6T/8R273TzmJ5+AyeiMxgNxmMDfi4cXw+Xzk+n3Vbq7j52dfZ7XJDyMmi848j3+8hZIUoayjr0rpye912djTsIGyFe5yGw3AwInVEl7XkRvpGMiJ1BEmOg68yy2puJlJT03arjd7X1u7d12E7XFlJaNu2Dgdb7FmyhD1L9u/aps/XFrBFg7aeAjZHWoewzefD4fdjut0D8wbIQSMStgg1R2htDtPaHObjdbv414rtYHt5bN1bzPjmWI49tSDR0xQRkX3oc2C3efNmHn/8cY466iiKi4tZvHhx7LmcnBweffRRVqxYMSiTFBERERERERGRAVS/C95dhvXOg5h1XwBg2QarrfE8EjmLV6wTOCovnW+1hXRH5abGDn2r8q+kHPVzbGwAHv/iKJaWtrCzYScRO9LjJV2miyN8R3RpXVnoKySQGsBlJqYKyA6F9oZrsZCt++Ct4/ZArOnmzMvDGciLBm0dW0y2B2yxFpPRfQ6fD9Pnw3A4BuCVSyJZlk2oOUxrW9AWC9yCnR43R3oYFybUEqE1GCES7rnVqW3Dq49uovDYTFIzhkc1qojI4arPgd2MGTO46qqr+MY3vsHLL7/Mqaee2mXM7NmzB3RyIiIiIiIiIiIyQGwbtr5G6M3f49j8PKYdxgSq7FT+FJnB8siZJOUcybnj8/nJ8fkU5/kAqGutY/WO1by9623W7lzLplsGKCsAACAASURBVKpNcaf9tPbT2Lbb4e7aurItmMvz5uEwBy9osi0r2j6yY7DWMWzrIYSzGhv3/6JOJw6/H0d6evTW3bbfj21Z7PzRj6J/Bu1Mk1FPPI4rEDjwFy9DwrZtQi2RtqCstzCtc+jWvt12XEuEcEvP4fb+crpMTJdJa1N8NattQW1FUIGdiMhBrs+B3bJly7j99tt55plnmDBhAv/5n/85mPMSEREREREREZGBEKyh5Z1HaX3zD/jqP6O9ju1t62geCZ/FR5kzOXvCKH4/Pp+j83zsCe7h3V1r+fNb7/LOrnfYXLU5Vk3Xk5tOvonZRbPJ8eZgGge2xplt21iNTVi1/4+9O4+Pqr73+P86M3Nmz57JMiEJWxAIBBAQEBBQwbpgKy61SvVqF6vtrfrz53L1V5d7q9fWPtraXpfaxeVWXKjaul0VFSyKbJZNNmVLQjayTpaZzHbO74+ZTDIkgQwkgcDn+XhMT+bM93zP9xySqZN3Pt9vE6GOUM3jifs63BR5TesawjU3xwdiiVCUyJSSqSlHCN5SO/dF2xkcDhRF6dt1eduouv8B0DQwGMj9z4ckrBsEuq4TDmkEfGGC/p4r2GLPo2Fa0Bfq8lpnKBdsDx3zt1hvDEYFs9WE2WZEtUS2ZqsJ1RrZmq1G1OjWbDOhWiLbztc62xmMBlob23nh3jVx41QMkJLV+xqTQgghTg59DuzS0tL41a9+NZBjEUIIIYQQQgghhBD9xFe6kdqPnyK77G0sejsWoE238PfwHFYmLWbclLP5UUkuyY5Wvjj0Bcv2LuOLNV9woPlAt74KkwuZmj2V0amjeWzDY6Q1a+Q26lSlKTSlGFlYuJBsR3a34zS//7A13rpUu/X6tQeCwWO+boPd3i1YM6amYkhJwRTdGlNT4742JicP+DSTqVdcgWXGDFYvX87cK6/Elp8/oOcb6sJhLRaida1o6zFsiwZtAV98xVtHWy3cvymbotBLiNYlXOsautmMmKNhXNfXzVYTRvX4Au7DOdOszF86llV/3YWuR8Y6/9qxUl0nhBBDQJ8Cu7KyMgoKCvrcaUVFBXl5ecc8KCGEEEIIIYQQQgiROF9bC19//DzJX/4vw/276Phtzi4tn/+zXohSchUTzrDxDX0X/6p5nls//YLKtspu/RSlFTE1aypTc6YyNWsqLrsr9pr7wy/JefJNDIAGtE0bhb73aQ72sN6b7vMd87UoZnMPU00effpJxWw+5nMONFNODr5RozCdopV1uhaZMjI2LaQ/RNB3eCVbZ+VafBgXH8SFg72vy3asVIux18o1s8WIausaph32epcAzmQ29Lmy8kQYP9tNblEyH7y9ikWXzCetyxqUQgghTl59CuymT5/OpZdeyg9+8APOOuusHtt4PB5effVVHn/8cW666Sb+/d//vV8HKoQQQgghhBBCCCG6aw+GWb9xPaH1f2Zqw7uUKJE12fy6iVWmWWwvWohe6KTSv4Mvau7kz2vq4443KkbGpY9javZUpmZP5czsM0mxpMRe18NhfNu34127lpZP/ol7/frYawYgaeNXNG38qvcBGo1xgVq3sK2XEE6xWk/qUORUoes6oYDWvXLNFzqsWi3cZY22UI/ruAUHYF02o2roVrkWex4N2nqqXOta3aZaI1VwBsPp8/3kTLNgzQjjTLOc6KEIIYTooz4Fdjt37uSRRx7hG9/4BqqqMm3aNNxuN1arlcbGRnbs2MH27duZNm0ajz32GBdeeOFAj1sIIYQQQgghhBDixGuuJLNlBzRPhozCQTttezDM6l2VlH/+GuMqlnOO8iUAQQU+tmTzcfZkDmY6+aptFy3+P0GXPM1sMDPRNTEW0E12Tcau2mOv67qOf+9e2tauxbt2LW3rN6B5PEccT/K3voWtuLjnqSgdDhRD/077N1S1NvpprzfS2ugnLUs9+gFHEA5qvVSuhaJTQ8ZPCxlojw/XuoZu/b4um0FBtXWGZ/GBW7SSzdK9cq3bem1WI0ajfO8IIYQ4PfQpsEtPT+dXv/oVP//5z3n33XdZvXo1Bw4cwOfzkZmZybXXXssFF1zAhAkTBnq8QgghhBBCCCGEECeHf72A6a1bma1r6P/zS1j8OJx53YCdzh8Ks/qrOj7911ayvn6ZJXzEXEMT22xmnrKm8Kkzi91mDb8eBHZCY+Q4m8nGlKwpsYBuQuYELMb4qptgRQVta9fStnYd3rVrCdXWxr1ucDqxT5+Odfw46p58iriEx2Ag67ZbUU/RaR77y47PKqPritlZtmE90y8eQf649PhArZfKtbiwLTrVpBbq55RNocdwzWw1xQVsXcO1bpVs0XXajKaTe8pIIYQQ4mTUp8Cug9VqZcmSJSxZsmSgxiOEEEIIIYQQQghx8vNUwFu3ouiRdbYUXYM3fwrJeTD6vH47TSCk8emeWt7ZUkHLjo+4SP8/zrXvYHO6mbutFrZZhhGMBSN+0CHZnMyZ2WcyLXsaU7OnMjZ9LCZD/K+AQnV1tK2LhHNta9cRLC+Pe12xWLCdOQXHzFk4Zs7AWlyMYor0oebmUnX/A6BpYDCQ+58PnbZhna5H1mzztQTwNgfxtQSiXwfwtQSj2wBtTe14atu7HAgb3t7Phrf3H/cYTBZjz+uuxU0daTxyJZvFiGoxSsgmhBBCnEAJBXZCCCGEEEIIIYQQAmjYC9GwrpMOf10C2RNg0ndg4pWQlJ1w14GQxmd763hnaxVrdm5hkukdMhxbqcgL86DZTFhxxbXPtGXGquemZk9ldOpoDEr8NILh5ma8GzbEKuj8X38df1KjEdvEidhnzcQxYya2KZMxWHpe+yr1iiuwzJjB6uXLmXvlldjy8xO+xpOZpun42zrDNm9LAF9zMLJtCeBrDuBtCeKLvh4KHv590Hf2FDP2ZHOPYVtPlWvx+0+/ddmEEEKIU5kEdkIIIYQQQgghhBCJSh8FiuGw0E4BgwlqvoQP7oMV90eq7SZdDWdcDKq1WzdVnna+9iiUN3gp9wR4bfN2VpWuI0n9Aqt9Dy2FQT4FIr/CifwaJ8+WxVT3TKZlT+PM7DMpSCroVhml+Xx4//UvvGvX0bZ2Le3bt0cq4rqwjBuHY8YMHLNmYps6DaPT0efLN+Xk4Bs1CtMQqawLBcNxFW89VcFFwrkg7S2BhNd0M5kN2JPN2JIiD3uSii363J5sBuCDP2+HLv0qBrjynmk407p/XwghhBDi9COBnRBCCCGEEEIIIUSiUvLg4t/A27cCoCsGlMWPw7jF8OXrsOUlOLgBvv4g8rCkQPG3YPI1kD8DFIUX1x7gd+++SZp9Oy++/DJBewWKuQGyoJnIA2CkZmBqxgSmnrGEqcNmk+PoHpLpwSC+bdto+/xzvGvX4du8GT0YjGtjHj48VkFnn3EWprS0Ab5JA0fXdQK+ULfQLVIF11n91rE/0B5O+BxWh4otSe0M4pKjQVxSZxDXsVUtxqP2F/SHo2vYgaLA/GvHSlgnhBBCiBgJ7IQQQgghhBBCCCGOxZSlscAu9P1VqHmTIvunfy/yqNsDW1+GLS+Dpxz9X8+zb9uLfJ7s5v+s2exRGvGOCuCNdqcAiq4zNhDkTH+QadlTmTL1R2SMPDeS8HShaxrtO3fGKui8X3yB7vXGtTHl5OCYORP7zBk4Zs486deZ08IavtZgz9VvHdNQtnQGc1oosTI4g1E5YhVc13DO6lQxGg1H7zQB42e7yS1K5oO3V7HokvmkZTn7tX8hhBBCDG0JB3ZtbW04HH2fIkEIIYQQQgghhBDiVFejpzHssH3h9BHsnrSEzzLy+Oeu/2OP9ytaDR2VXjUAmHSdYn+Aqe3tTG33M86Ygevsn8Dka8GeHutL13UC+/fHKui869cT9njizmdMS8M+IxLOOWbOQC0s7DZVZn9pbfTTXm+ktdFPWpbaa7ugP9xZ/XbY1JPxVXBB2tuCvfbTG7PVGFftZusI3pK6B3Fmm2nA7kdfOdMsWDPCONN6Xh9QCCGEEKevhAO77OxsrrrqKm688UbmzJkzEGMSQgghhBBCCCGEOOm9urGMabjYpw/jgSc/5Mffmsf44S1srNnI2ooNbK7djF/rUvVmAF0zkRVIY2GwkXNbKyjxB7B1WTCt/vLHYeJCAIIVFbStXUfburV4164jdOhQ3PkNDgf26dMjFXSzZmEpKkIx9G9VWE++/GcFn7y0G3Q7yzasZ/TULFJctu5VcM0BQgHt6B12oShgTepp6kk1bgrKyGsqJvXoU1EKIYQQQgwFCQd2L730Es899xznnXcehYWF3HjjjVx33XW43e6BGJ8QQgghhBBCCCHESaXNH+KVDWW89e57HGp4GgUDV6Px+spf8N85n8e11cMWwr7hpCpjmZt/FtdMPptJwzJQmivRfzOBkFehrUXFnBRCNxpQd9dQ9er9tK1bR7CsLK4vxWzGduaZsQo664QJKKaBWe2kvS1Ic50PT60vbttY48XbFOhygbBn46HeOwJMqqHb1JORKSnN2JLjq+EsDhWD4cRWwQkhhBBCnAgJ/1fd4sWLWbx4MfX19bzwwgs899xz/OxnP+OCCy7gxhtv5NJLL8U0QP+xKIQQQgghhBBCCHEihMIan+2t5++bKnjvy2rSg/V8p+kMFCLhkgED8/d/myAaX9naCPmGMzKphEvGnsmFE/IY3WW9Mj0QINhuoilwOXVvfkpk9To9sn3j4c6TGo3YJkzAPmsmjpkzsU2ZgsHSP1MpamGN1kY/njofzbFQrp3musjXfm8oof5GTMrEVZB0WBVcJJhTLcYTPhWlEEIIIcTJ7piTtYyMDG6//XZuv/12fv/733PnnXfy7rvvkpmZyY9+9CPuuece7HZ7f45VCCGEEEIIIYQQYkBVedr52qNQ5WknP8PE9spm/r6pgn9sqaS2xY+qw0zNw/SWrFhY10FBYdH+a/iGMUxBRiuj9FqSVy4j/Ho9BxoaCdfXE2poQGtpiTuq69Y8ahTOOXOwz5qJfdo0jE4nxyrQHooEcLXtnZVy0YCupb4dTdOPeLw9xUxKpo1kl43kTBspLhsmi5H3/7CNLrN4ohjgnKvH4EyzHvNYhRBCCCFOd8cc2FVXV/PCCy/w7LPPUlZWxhVXXMH3vvc9KisrefTRR1m7di0ffPBBf45VCCGEEEIIIYQQYkAEAgGWf1HBz97cgaYbeWLHP3ElmTnUEp3+UYdpxgCzWg1YAznRfXpk0bUOuo4x5CWMgwOHUjhACnZvEtk1G8k+VI7dV9vZ1mAArfv6bpn3/ge26dMBCAPhQOf0k2azOW68uqbjbQ7QXN9OS107zdFHS33k4WsJHvGaDUaFpAwrqVn2WCBnT1NJyrCQnGHFZO6+PpzZbGb+0rGs+uuu2OXP+fZozA4DgS5jPXy8wWAQXe89IFRVNVaFFwqF0Hq4N8fS1mQyYYiu63cytA2Hw4TD4ci/Xw/3w2g0YjQa49r2ZjDaappGKNR7taXBYIjNtHUytNV1nWCw9+/7RNoqioKqqrHnh39/n2xtofvPnBBCiKEl4cDu9ddf59lnn+X9999n/Pjx/PjHP2bp0qWkpqbG2kyePJkpU6b060CFEEIIIYQQQgghBsp9Dz/Gcv8kcmhghKGa/VoO1S0ZZNDEtZbdOLzDCXmGA9BurGf83uWo7U52n/EdUIyghxm7+yVSvdsJjz+PSvs4qvUcvPZs9o+4mP0jLgYaCKpV+Ox1GDQvi99+B785BZ/Nhc1XiyXg4el//APfihWdA9MNGMMW0h05zJlxbmz6ygNfVaL7TSh0D9W6sjpU/HoLPq2ZsLEdzegjbGqPfG3w0+Kws/Qnd8XaP/vss5SWlvbYl6qq3HfffYyf7Sa3KJnnnllGi7+O11f+E1Z2b//ggw/Gvn7jjTfYsWNHr+O89957Y2HDW2+9xZYtW3pte+edd+JwOAB4//332bBhQ69tb731VtLS0gD4+OOPWbNmTa9tb7nlFrKysgBYvXo1n3zySa9tf/CDH5CXlwfAunXrWNH13+ww119/PSNGjABg06ZNbN26la1bt/bY9pprrmHMmDEAbN26lX/84x+99nvllVdSXFwMwK5du1i+fHmvbb/5zW/Gfle3d+9eli1b1mvbiy66iLPOOguA0tJSnn/++V7bLly4kNmzZwNQVVXFH//4x17bzps3jwULFgBQV1fHk08+2Wvbs88+m0WLFgHg8Xh4/PHHe207ffp0Lr74YgC8Xi+PPfZYr20nTZrEZZddBkQCrUceeaTXtuPHj+eqq66KPT9S26KiIq699trY88cee6zXwKywsJAbbrgh9vy3v/0tXq+3x7Zut5sf/vCHsedPPPEEHo+nx7Yul4sf//jHsed/+ctfyM/P73XMQgghTj4JB3Y33HADV199NZ999hnTo3/xdbiRI0dy3333HffghBBCCCGEEEIIIQZDs2blKuMq/tv0J4yKjqbD3nABe33ns6fpIkIYCStBUpo+YN6WFRi1IDqQ0bizS+DWxKYf3cy1t/4UiExJ+T8PP4fiSUUNpKGQjhpMx+TRCZobWTd/HF6tIDKnpK5hYT+KZiSpyYohbMMYtmLUomvW1cGnpV93GbEluvKdjmaMBHBho4+wsR1LsoFr/+1Kkl02LDYTzzzzDC2Vlf16v5xpFnR7K1royBU/QgghhBCibxIO7Kqqqo66Np3NZuOBBx445kEJIYQQQgghhBBCDKb7b7yEnOdm4NPSaQq5ORQqZK33cvRwKgqg+Lcwe/Nr2H31YDSSdPnlqAUFNDz+OFZ/ExgMuB54gKsuvzzWp9lq4ic/uw4Ab3OAfZvq2PtFLYcOtGAOpOMlvcsSdgb8jMLR2n1sqsVIcmbn1JXJLhv2VBPJmTacaWYMRkO3Y7pOjXfDDTcccTrKrpYuXdrntiNGjGDRokVxU/b15rLLLuNb3/pWr6937WPx4sWxiqmjtb3gggtYuHBhr207pj8EOPfcc5k/f36f2s6dOzdWOXa0tjNmzOj1j9oPbztlyhSqqqq44IILerxvHVNRApSUlMQq6HrSte3YsWO59957+9R21KhRfW5bWFh4xLYdU30C5Obm9rltZmZmn9umpKT0ua3dbu9zW1VVj9hWUeLXqEyk7Z133tnntrfddluf23atoDuaG2+88YiVn0IIIU4+CQd2q1atwmg0csEFF8Ttf//999E0jQsvvLDfBieEEEIIIYQQQggxGPKoYYfvXFY23wJ0/lJfD9dQsuNvuOoj0zkmXfgNXD/9KZboFIfJF13I6uXLmXvlldh6mH6uIzgzZ5o5c6GTMxcOx1PrZeO7B9j1eXW39vnF6bhHpZLsspKSaSfZZcXqULv94j4RfQnUjqWtwWDAbDb36ZhE+u0acJ1qbTvWh+vLfeu6llxf++3vth3/xkOlraIoA9IWOn+WN23axHvvvcd//Md/HLVth2effZacnJwef296LGPoi0R+5oQQQpwcEg7s7rnnHh599NFu+3Vd55577pHATgghhBBCCCGEEEPOfl82K5t/TGfJG6BrzFr/BHZ/PY7Zs3Hdfju2CfEVT6acHHyjRmHKyenzuVJcdmZcOpLda6vpWsymGODcpWNxplmP82qEGBhvvPEGW7Zs4bzzzmPu3Lmx/Tt37uSVV16JW7cwUZs2bYpbs8/pdFJQUMDChQtj6xAei/379/P8889z9913Y7PZjrmfDhMmTKCoqCihY7797W/3OSQVQghx+uo+Z8JRfP3114wfP77b/rFjx7Jnz55+GZQQQgghhBBCCCHEYPqi3EdcWAegGGgZXULBc89S8Oc/dQvrjoczzcr8pWPpKJxTFJh/rYR14uRnMpn47LPP8Pl8/d63xWLhjjvu4I477uDyyy+nurqal156CU3TurXVdZ1wONxv5w6FQn1qp6oqTqczob7tdjsWi+VYhiWEEOI0knCFXUpKCvv27WP48OFx+/fs2YPD4eivcQkhhBBCCCGEEEIMGpupHHRbpMytgx7Ge/OFOGbOHJBzjp/tJrcomQ/eXsWiS+aTlpVYCCDEiTBy5EgaGhpYvXo1ixYt6rXdjh07WLlyJQ0NDTidTmbMmMHZZ5991P6TkpJi2/nz5/P666/T0NBAS0sLzz//PEuXLuWjjz6ipqaG7373uwwfPpzPPvuMjRs30traSkZGBueccw7FxcU0Njby/PPPA/CLX/wCgEmTJnHZZZfx7LPPkpWVhdFoZMuWLWRlZXHDDTewZs0aNm/eTGNjIzabjTFjxrBw4cJY4Hb4lJgrV65k165dnH322Xz88ce0t7czevRoLr300tgxh0+J+Zvf/IapU6fS0NDAjh07sFqtnHPOOUybNi12H8rKynjnnXeoq6sjKyuLc845h1deeYWbbrqJ3NzcRP/ZhBBCDAEJB3aXXnopt912G2+88QajRo0CImHdHXfcwaWXXtrvAxRCCCGEEEIIIYQYaCWBZqy732DXGd8BxQh6mLG7X2JM8PwBPa8zzYI1I4wzTapvxNCgKArnnXcer732GjNmzCAlJaVbm8rKSpYvX878+fMpLi6mvLycd955B5vNxpQpU/p8ro71AbtW0q1YsYJFixaRlpaG1Wrl448/ZufOnVxyySWkp6dTWlrK66+/jsPhoKCggKuuuopXX32Vn/zkJ1gslri13bZs2cK0adP43ve+hx6dn1ZRFC688EJSU1NpbGzknXfeYcWKFVxyySW9jrOxsZFdu3ZxzTXX0N7ezvLly/n0008577zzej3m888/Z8GCBcydO5cdO3bwzjvvUFhYiMvlwu/389JLL1FUVMTll1+Ox+Phvffe6/N9E0IIMTQlHNg99thjfOMb32Ds2LEMGzYMgIMHDzJ37lx+9atf9fsAhRBCCCGEEEIIcerbvm8Duw6tpHCfi8lnHL0Kp7/lZDhpqVlDeuNOfDYXNl8tlkAjORnfGvSxCHGyGzduHDk5OaxatYpvfvOb3V7//PPPGTFiBPPmzQMgMzOT2tpa1qxZ0+fAzuPxsGbNGpKTk8nIyMDr9QKwYMGCWBFBIBDg888/5/rrryc/Px+A9PR0ysrK2LhxI8OHD4+tW+dwOLqtYZeent6tSnDWrFmxr9PS0jj33HN5++23jxjY6brOt771rVhFXUlJCfv27TtiYFdUVMRZZ50FwJw5c1i7di0HDhzA5XKxdetWABYvXoyqqmRlZdHc3Mxbb7119BsnhBBiyDqmKTHXrFnDihUr2LJlCzabjZKSEs4555yBGJ8QQgghhBBCCCFOYbqu8/OXv89y/zp0s8Kyzz/kuk1zuePqpwZ1HOoZ03BPb6ZqA1j9TaDo5E5vRj1j6qCOQ4ih4vzzz+f555+PC7g61NbWMnbs2Lh9BQUFrF27Fk3TMBgM3Y4B8Pv9PPzwwwAEg0Fyc3P59re/Hau0A3C73XHnCYVCvPDCC3H9hMPhPk0b2bWvDvv372f16tXU1tbi9/vRNI1QKEQgEMBsNvfYT2pqatwadUlJSbS1tR3x3NnZ2bGvFUXB6XTGjqmvryc7OzuuGjAvL++o1yOEEGJoSziwg8j/iSxatOiI81QLIYQQQgghhBDi9KbrOi3+IF/VHmRP1XYq676ktnk/De1VNIUaaFC81BuCBA0KKAoAmqLwQvtqLtizjgmjZwzeYFPySL3tUeyv/D8EmxXUZB3zt38NKfJLciF6Mnz4cEaPHs1HH33E5MmTj9q+Y8rJIzGbzdx0002xAKungKxriNXR57XXXhtb+65D15CvN137AmhqauLFF19k2rRpLFiwAJvNRllZGW+++WbctJyH6ymAPNr1HukYXddRou+JQgghTh/HFNi1tbXxySefUFZWRiAQiHvtpz/9ab8MTAghhBBCCCGEECen9mCY2hY/da1+qpu97G88SE39TjwtX9HaXoY3fIg2xUOzsZ0mU5jQ4b94VgC165N4mqKwY/8gB3YAZ16HUjiPTf/3EjMu/A5kFA7u+YUYYs4//3yefvppMjIy4va7XC7Kysri9pWXl5ORkdFrdR1EigQO7+tIXC4XRqMRj8fD8OHDe2xjNBqBvgWGlZWVaJrGokWLYuPcvn17n8fTXzIzM9m2bRuhUCgWPFZWVg76OIQQQgyuhAO7TZs2cdFFF+H1emlrayM9PZ26ujrsdjtZWVkS2AkhhBBCCCGEEENQMKzR0BagtsXf+Wj1U9PcRkXLQbytuwkF9hPWKtEMDQTVVlpVP00mDa1rINetIEbBqOvkhMK4wpCuWUlVkklTs0h3FGAw2nms7Y24Pgy6zvgRgxzWdUh2U580DpK7T5UnhIiXnZ3NxIkTWb9+fdz+WbNm8cc//pFPPvmE4uJiDh48yPr167n44ov79fwWi4Wzzz6b9957D13XKSgowO/3U15ejtlsZvLkyaSmpgLw1VdfUVRUhMlkipu+squ0tDQ0TWP9+vWMGTOG8vJyNm7c2K9j7ouJEyfy8ccf89ZbbzFnzpzYen6AVN4JIcQpLOHA7vbbb2fx4sU89dRTpKamsnbtWlRVZenSpdx6660DMUYhhBBCCCGEEEIcA03TafQGqG31xyriugZyda0BDrW00uA7iCm8jxRzBVa1FkVtIqC20aIG8Bg1dEUBG5FHNwqqrpMbCpGlGXFhw6WmkWPPZVjaSEbkFDMsdxKm1AJQrT2Os+blOl5oX42mKBh0neuscwe/uk4IcUzOPffcblVobrebK6+8kpUrV/LJJ5+QlJTEggULmDJlyoCc3+FwsHr1ahobG7FareTm5jJ37lwAkpOTWbBgAR9++CF///vfmTRpEpdddlmPfeXm5nLBBRfw6aef8uGHH1JYWMj555/PG2+80e/jPhKr1cp3vvMd3nnnHZ5++mmysrKYN28er732Wp+m+hRCCDE0JfwOv3nzZv7whz9gNBoxGo34/X5GjhzJL3/5S66//nqWLFkyEOMUQgghhBBCCCEEkWndmttD3QO4Vj910W3HQYKk4AAAIABJREFUvvq2AGHdj0U9RKa5jGRzFRa1FtQm/KqXFlMAT3qkXz/Q1uMZFSyahjukkY2JXKMDty2T/ORh5KWOxJ0xjsysCRhShoFR7bGHo7nj6qc4b/ca3v/nci4450omn3H2Md4dIcRA6inoSk1N5Wc/+1m3/ePHj2f8+PF97nvKlClHDPRGjBjBgw8+2G2/oijMnDmTmTNn9nrsvHnzmDdvXty+G264oce2s2bNYtasWXH7Jk2a1Os4FyxYwIIFC47Yx+Hnuv3227ud9+abb457XlBQELdv69atGAwGUlJSehy3EEKIoS/hwE5V1VjpdXZ2NmVlZYwbN46UlJRuc1MLIYQQQgghhBCib7yBEHUtAWpb27uEcIEeA7lASOs80NCOXa0mw1xOklqJWa1HVT2kZ3ox5QZpiSzfRHP00RO7ppEb1sjDTK6aRJ4tE3fSMNypo3G7xpOeOR4lORcMxgG7/uKR0yndVUvxyOkDdg4hhBgqNm/eTFpaGsnJyVRXV7NixQqKi4tR1WP7wwghhBAnv4QDuylTprBx40bGjBnDggULuP/++6mrq+N///d/mThx4kCMUQghhBBCCCGEGJICIS2uCi72dQ9TVLYFwj30oIPBS5JaRYa5nDRzNVmZdehqM+2qjyZTiLZohtYUffQkKazhDmu4DRbcajJue1YkkEsbjds1kZTMsSjOLJC1kYQQ4qTQ2trKypUraW1tJSkpieLiYs4999wTPSwhhBADKOHA7pFHHqGlpQWA//qv/+L666/n5ptvZvTo0Tz77LP9PkAhhBBCCCGEEOJkEtZ06ts614CLXxMuPpDz+IJH6U1HMbaSolYwKrmcZEsNFmsjmqmFFqOXBmMIryHSsj766ElqOIw7DG6jBbc5FbctC3dyAe70InIzi0l2jQNbmgRyQggxRMyZM4c5c+ac6GEIIYQYRAkFdrqu43K5KC4uBsDlcvHuu+8OyMCEEEIIIYQQQojBous6Td5gt8Ct63pwHQFdQ5sfTe9rzxqq2sLwlGqybVXY1Wp0Qz1eg4dGvBwyhPArEAYORR89yQiFcevgNthwW1Jx23OigdwZuLMmYs8oAmtyv9wLIYQQQgghxOBLOLArKipi+/btFBUVDdSYhBBCCCGEEEKI46brOm2BcM8VcB1rwnWZmjIY7nMKh6JAhsNMhlMl3dmKy1KOw1AOVOHVavFoTRzS26gmRFCBaiKPHvvSdVzhMG7dQK7RTp4ljVxHDnkpw3GnjyU3ayLW9FFgtvfHbTlphaqrse3dS6i6GjU//0QPRwghhBBCiEGVUGBnMBgoKiqivr6+XwK7p556iqeeeooDBw4AUFxczP3338+FF14IRD5cPfTQQzzzzDM0NjYyY8YMnnjiiViFnxBCCCGEEEKI0097MNwZuB1WBXd4hVx7UEuo7xSbiivJgstpITPJQobDiMPahE3fix46gDdwkMZADYeCjVSG2qghTKUCaNFHV9HZJw26TnY4TK5uIs9kx21Jx+3IxZ06AnfGWHJcEzGnjwCTpT9uz5ChaxqhmhoCpaU0vf4GzW+9Rb6uc+BPfyb3Px8i9YorTvQQhRBCCCGEGDQJr2H3y1/+kjvvvJOnnnqKCRMmHNfJhw0bxqOPPsro0aMBeP755/nmN7/Jpk2bKC4u5pe//CW//vWvee655xgzZgw///nPWbhwIbt37yYpKem4zi2EEEIIIYQQ4uQRDGvUtwa6VcB13XaEcy3toYT6dpiNuJIsZDotkTCuSyCXZlcwGA4R9u2mxbuXmuZSqtqqqPA3stvvpcYfQutt3bfobpOukxMK48aEW3XitmbgdubhThmBO3McWVkTUVMKwJjwR/AhT9d1QodqCZQeIFBaSrC0lEBpKYEDpQTKytD9/u4HaRpV9z+AY84c1JycwR+0EEIIIYQQJ0DCnxaWLl2K1+tl0qRJmM1mbDZb3OsNDQ197mvx4sVxzx9++GGeeuop1q5dy/jx4/ntb3/Lfffdx5IlS4BIoJednc2yZcu46aabEh26EEIIIYQQQogEVXna+dqjUOVppyBTTehYTdNp9AZ6roCLVchFXm9oCyTUt9lkiIVuro4gzmnuDOSiAZ3TquPx7qeqZhsVDbupai6joq2K9c1NVIZ91BJGP2Igp2DWdHLDYdyKGbfJiduWSa4zj7y00bgzxuHKnoAxKQ8MhoSu4VSh6zrh+vrOIK60y6OsDN3r7f1gkwlTRgahmpr4/ZpGoLRMAjshhBBCCHHaSDiw++1vfzsQ4yAcDrN8+XLa2tqYNWsW+/fvp7q6mkWLFsXaWCwW5s2bx5o1a3oN7Px+P/4uf6HX3NwMQDAYJBgMHtcYO47vaz+Jtu/v40+UoTruE03umxgsiXyvHf6e2tjYGDtW3lMHx1Ad94km900MFnlPHVo/Y0N13CfS8i8O8v/9YweabuTJnf/k598czxVn5tHSHqI2Wg1X1xqIC97qO563BqhvCxDW+r4unNGgkOEwk+k043JayIhuM5OiW6c5UiXnNJNkNaEoCt5AG1WNX1FZu57qxj1UHipj04FDVAU9VGrtNChHOH80kLNqGu6wTq5ixq0mkWvNxJ00jJzUkbgzxpPuKsbgyIosXNcDDdDCYQiHE7q/Q024qYnAgVKCZaUES8sIlpURLC0lWF6O1tra+4EGAya3G3NhAWpBIWphAWpBAWphIarbTbiujgMXfAM0Le4Ygzu3159XeU898YbquE80uW9isMh/pw6tn7GhOu4TTe6bGCzH872WyDGKrut9//Q0ALZt28asWbNob2/H6XSybNkyLrroItasWcPs2bOpqKjA7XbH2v/whz+ktLSU999/v8f+HnzwQR566KFu+5ctW4bdfmov0C2EEP3tpZde4pVXXum2X95ThRAicfKeKoaSsA5fN8FTu4zE5n0EQMcIhOmlIq0XDpNOsgpJZp0kFZJVSI5+HXmuk2wGuwkMh3XdrvloCxykLXiQllANnnA9jXoLdYqPQ4YQnsMP6IFd08gNaWRrJjKwkqEkk2JIx6nm4FDzMJjzCZkcvQZypxODz4daV4e5rj6yra9DravHXFeH0efr9ThdUQilphDIyCSYmUkgMyO6zSSYlgamI/+9cPL6DWS//jqKrqMrCjVLltB81vRe28t7qhBC9B95TxVCiIHj9Xq55ppr8Hg8JCcnH7FtwoFdWVnZEV8vKChIpDsCgQBlZWU0NTXx2muv8ac//YlPPvmEpqYmZs+eTWVlJbm5ubH2P/jBDygvL+e9997rsb+eKuzy8/Opq6s76s04mmAwyIoVK1i4cCGqevSpYBJt39/HnyhDddwnmtw3MVgS+V47/D21srKSkpISeU8dREN13Cea3DcxWOQ9dWj9jA3VcQ+G6uZ2Npd72HIw8viywoMvqB3xmCSriUyHOTolZaTyLVYBl9RZIZfhMKMae54qUtd1PP5GKg99SXX9Diqb9lLVWkGVr5aqUAuVeoCWPmRoSWGNPA1yDVbc5hRybVm4kwrITRtNjmsCyRlnoFiP7+fsVKK1tUXWkysri1bKRSrmAmVlaNGqit6YsrOjFXKFsa25sADTsGEYLJbjGpfv4EHWvvEGMy+7DNuwYUdsK++pJ95QHfeJJvdNDBb579Sh9TM2VMd9osl9E4PleL7XmpubyczM7FNgl/CUmMOHD0c5wl8dhhOcAsRsNjN69GgApk2bxoYNG3j88ce5++67Aaiuro4L7A4dOkR2dnav/VksFiw9fEhQVbXffmgT7et4z92fYx9MQ3XcJ5rcNzFY+vK9pqoqTqcz9twX/atqeU8dfEN13Cea3DcxWOQ9dWgZquPuL95AiK0HPWwub2JzWROby5uobm7v1s5uNuINxH++Myiw/EezKHanYFWNRz2XruvUtx2iqnILFXU7qWraS0VLBVXtdVSGWqjQg/iOFMhFX0sLh3FrBtxGG25LKrn2HPJSCslNH4M7q4SkzDNAtR2ho9OP5vUSKCvrvqZcaSnhurojHmt0ZWIuLIw+hke2wwsxFxRgsA3gfR42DN+oUdiGDZP31CFkqI77RJP7JgaL/Hfq0DJUx32iyX0Tg+VYvtcSaZ9wYLdp06a458FgkE2bNvHrX/+ahx9+ONHuutF1Hb/fz4gRI8jJyWHFihVMmTIFiFTjffLJJ/ziF7847vMIIYQQQgghxKlO03T21LayuayJTeWRcG53dTOHLytnUOCMnGQm56cyJT+VyQWpjHI5+dsX5fzmzbdwmfdSGxjF7ZcuZmphemf/ukZdSyWVNVuorN9JZdM+KlorqGpvoCLUSjVB2o80zWT0pcxQGDdG3EY7uZY08hy55CYXkpcxltzsEuzpo8FkHoA7NLRpfj/BsrLOMO7AgVhAFzp06IjHGtPTO0O54YWxr9WCQoxOxyBdgRBCCCGEEKJDwoHdpEmTuu2bNm0abrebxx57jCVLlvS5r3vvvZcLL7yQ/Px8WlpaePnll1m1ahXvvfceiqJw22238cgjj1BUVERRURGPPPIIdruda665JtFhCyGEEEIIIcQpr7bFH6mcK29kc3kTW8o9tPpD3drlJFuZHA3mJuenMjEvBYel+8dDU9Pv8I16jwOKgqJ/wGe7X2HHgRQq2huoCrdRRYhgb4GcEvkfRddxhTXyMJJrcpJnSSfX6SYvZQTujLHkZk/CkloIxoQ/np4W9ECAwMGDXSrlDsQCulBVNRxhlQtjSgpqlzCua7WcMSlpEK9CCCGEEEIIcTT99olozJgxbNiwIaFjampq+O53v0tVVRUpKSmUlJTw3nvvsXDhQgDuuusufD4ft9xyC42NjcyYMYMPPviAJPlgIYQQQgghhDjNtQfDbK/0sKmjeq6siYomX7d2NtXIxGEpTMlPZUpBKpPz08hJsXbv0N9Ka9Vmviz7hG11W1jfvJ+1+CAayOmKwspwI3ija5xFAzmjrpMd1shFJU91kmvNIM/hxp02CnfGOHKyS1CTh4Gh53XsBOjBIMGKii6Vcp3TVwYrK0HrfT1Bg9OJefjwHqvljKmpg3gVQgghhBBCiOORcGDX3Nwc91zXdaqqqnjwwQcpKipKqK8///nPR3xdURQefPBBHnzwwUSHKYQQQgghhBCnDF3X2V/XxqbomnOby5vYWdVM6LC5LRUFRrucsWBucn4qY7KdmIxdwjJ/Kxz8gvChHeypWs+2+p1s89Ww1RBgr6qid1TMKbH/ifNNQxpnuSaRmzqSvMxisrInYXJmxYI90TM9HCZYWXnYmnKRarlgRSWEuldCdlDs9i5VcvHBnDE9/YjrzAshhBBCCCGGhoQDu9TU1G4fBnRdJz8/n5dffrnfBiaEEEIIIYQQp6vGtgCbyzvXndtS3oTHF+zWLtNpiaw7F53asmRYCknW6KLm/lao3Q1bd0HtTmprvmSrZy/bwh62Wixst5jxdlS9WQEia8TlYaLE4mK4LYunGzd3BniAQdf5ycLfkZMzeYDvwNCkaxqh6ur4SrkD0SksDx6EYPd/ww6K1Yq5oKD7mnKFhZhcLgnlhBBCCCGEOMUlHNh9/PHHcR8UDAYDLpeL0aNHYzLJmgNCCCGEEEIIkYhASGNHVTObyxpj1XMH6r3d2llMBibkpUTWnos+hqXZUAJtkWCudi38cxcc2kV77S52ttew1WJhq8XMNquFKpMJkgBSYn06FCMT7G5KMiYwMX8uE/NmkWnLjL2e8+H/y0MH30NTFAy6zgPDvnHah3W6rhM6dChaKde5nlywtJRAWTm639/rsYrZjFqQ37mWXJdqOVNWFopMGyqEEEIIIcRpK+GEbf78+QMwDCGEEEIIIYQ49em6TnmDj03lneHc9opmAuHua5SNzHREgrmCVKbkpzE2Q0Gt/xpq/wU1u2DbLqjdhe4pp9RkYpvVzBaLhW0WM1+lmQkpOXH9GVAY5XBTkjWFktzplGSWMCJlBEaDsdfxLjn/V5x18Dt8sPKvLFqwlGHDpvb7PTkZ6bpOuK6uxzXlAmVl6L7uawXGmEyYhw3rXFeuS7WcKScHxdj7/RZCCCGEEEKcvhIO7P77v/+b7Oxsbrzxxrj9f/nLX6itreXuu+/ut8EJIYQQQgghxFDm8QXZerCJzWWR6S23lDdR3xbo1i7Vrsaq5qbmmplsrSapeQ/Ufgh7d8HaXeApj/RpMLDNYmabxcwWq4UvU/Lw9BACZVrTKXFNZqJrIiWZJRRnFuNQHQlfQ3Z2CRnJ88nOLkn8BpzEdF0n3NjYJYzrWi1XhtbW1vvBRiNqXl6Pa8qpbjeKzD4jhBBCCCGESFDCnyL+8Ic/sGzZsm77i4uLufrqqyWwE0IIIYQQQpyWQmGNXdUtkXXnyprYXN7I3truoY9qVBifm8yMPAtnp9QxwVRJhm8/Sm20au7T8ljbIPCVWWWbxcLWzAy22WwcMHWfNtFitDA+YzwTMycy0TWRSZmTyHHkyLpnQNjj6XlNudJStJaW3g9UFFS3Oz6M6wjnhg1DUdXBuwghhBBCCCHEKS/hwK66uprc3Nxu+10uF1VVVf0yKCGEEEIIIYQ4mem6TqWnPRbMbS5vYluFh/Zg96ktz0hTWOhqYoazhjGGSjJ9+zDW7YYt5fF9AtVGI1vtNrYmpbHN7mAHQfx077MwuZCSzJJI9ZyrhDFpY1ANp2+AFG5tjVtTLthlGstwU9MRjzXl5vZcKZefj8FsHqQrEEIIIYQQQpzuEg7s8vPz+eyzzxgxYkTc/s8++wy3291vAxNCCCGEEEKIk0WrPxSZ2jJWPdfEoRZ/XBs77cyyVrMgrZ4pthpG6GWkte7D2HIQyrr36VUUtqdmszU1m61mM9u0VmpDXSvyIv0nm5Nj01pOzJzIxMyJpFpTB/BqT05aWxuBsrLua8qVlhKurz/isSaXKxLCDS/EMnx4Z6VcQQEGq3WQrkAcTWujn/Z6I62NftKyTt8AWgghhBBCnJ4SDuy+//3vc9tttxEMBjn33HMB+Oijj7jrrru44447+n2AQgghhBBCCDGYwprO14daYsHc5vImvqppQdMjrzvwMVqpYL6pgpnOQxSrVQwLleLwRWccaYw+utCc2exzjWSbM40tKmwLNLGnrRINLdI4uqydSTFRlFZEiask8sgsoTC58LSZ2lJrbydQWha/nlw0nAvV1h7xWGNGRo+VcuaCAgyOxNfuE4Nrx2eVrPrrLnTdzksb1jN/6VjGz5Y/ChZCCCGEEKePhAO7u+66i4aGBm655RYCgcinSqvVyt13380999zT7wMUQgghhBBCiP5Q5Wnna49ClaedgszO6p1Dze2RdefKm9hU1si2gx7aAuFYMDfRcJAlxgommKs4w3CQjNChzk7bo48OzmxwjaU+YwTbHE62EmRr+yG+bNxFW7ACWivixpTjyKEksyQW0I1LH4fVdGpXfGmBAMHy8h4r5UJHWWbBmJoaC+NiVXKFwzEPL8TodA7SFYjjoWs67W1B2jwBvB4/bR4/DdVeNn/QWYaq67DqxV0UjE/HmXZq/zwIIYQQQgjRIeHATlEUfvGLX/Czn/2MnTt3YrPZKCoqwmKxDMT4hBBCCCGEEOK4vbKhjMdfX0WhUs1rO5uYMqEYgM1lTXg8jYxWKhhjOMi5SgU3KQc5w1KBW6mL70SLPiAWzOEaSyBzNDutDrbpbWxt2sPWuq1U1H8Mh83SaDPZmJA5gYmZE2Prz2XZswb82k8EPRgkcPBg53pyXcK5YFUVaN3X5etgSE7uuVKusBBjSsogXoVIhKbp+FoCeD0B2jz+btuOgM7bHEAL60ftT9fAc8gngZ0QQgghhDhtJBzYeTwewuEw6enpTJ8+Pba/oaEBk8lEcnJyvw5QCCGEEEIIIY5HZZOXf/39d6w2/wmjoqPpCqt3TUDDwL2GCoZZ63o/uEswR9ZY9MyxHLQnsbW1jK21W9lWt42du1cQ0kJxhykojEwZSYmrJLb+3KjUUZgMCX8EO+FC1dXY9u4lVF2Nmp8f26+HQgQrK3uslAtWVEA43GufBrsddXjXUG54bGtMTT1tpgAdCrSwhrc5iLfZT1uTv0tlXPzW2xJE144exHWwOlUcKWYcKRZUq5G9/4qf8lQxQEqWrb8vRwghhBBCiJNWwp8Wr776ahYvXswtt9wSt//VV1/lzTff5N133+23wQkhhBBCCCHEsdI0nY92HeJ/3/qQ50x/xBDNgAyKzjzjtvjGhwVzuMaB6wyaTSa+rPsyGs59wbY9z9Hob+x2rnRreqxqbmLmRCZkTiDJnDQIVzmwGl99leoHHyRf0znwxz/hmDUTRTVHgrmKCggGez1WsdkwFxT0XCmXmSmh3AkWDml4m6NVcE3RbXOgM5Rrjmx9LQHoaw6ngC3JHAvi7NGtI8WMvctze7IZo8kQd2jnGnagKDD/2rFSXSeEEEIIIU4rCQd269at49e//nW3/fPnz+e+++7rl0EJIYQQQgghxLEKazrvbKvijx/vYGrdP/id6bVYWNdV65k34Zx0GbjOAHs6IS3EnqY9bK3dytbyd9i26VH2efZ1O041qIzLGBcJ6DInUuIqIc+ZN2QDqM5KuTICZaUEy8oIlJbh37ePYFlZl4Y6bWs+jztWMZsxFxZ0WU+uc005U1bWkL0nQ1koGI5OQxkJ3zqCN2+Tn7bmaFVcU4D2tt7D1sMpBgV7kooj1RIXvHUEcR0BnS1JxWA0HL3DHoyf7Sa3KJkP3l7Fokvmk5YlaxIKIYQQQojTS8KBnd/vJxQKddsfDAbx+Xz9MighhBBCCCGESFQwrPHGpgr+uHI305re5Q+mN3CrDUCkQKjGaKRMNVEQDJGl6bSddS1r/bVs3fEcW+u2sqN+B75Q9880w5zDKHGVRB6ZJZyRfgZmo3mQr+746IEAgYMVcYFcoCwa0FVUQg+f8XqTdv31JM2fh7mwEFNODorh2AIakZigPxxdE65jGsqOteH8sYDO6/Hj9/b939JgVOKq3hypXarhYs8tWJ0qhp5S737mTLNgzQjjTLMM+LmEEEIIIYQ42SQc2E2fPp1nnnmG3//+93H7n376aaZOndpvAxNCCCGEEEKIvmgPhlm+sZxnVn3N9JYP+ZPpdQrVQwBoSW4M8+7ibw1b+K/KD9EVBXSdJKOVlveXduvLqTqZmDkxtu7cRNdE0q3pg31Jx0Tz+wmWl0eCuI5quWgwF6ysBE3r9VjFYsFckI9aUBidxrIAg9NJ5V13xx9nMJBxw7+h5uQMwhWd+nRdJ9gejgZvnWvCdYRwXZ8H23tfE/BwRtUQCd6SowFcRxCXbMGR2jldpdWuogxCECeEEEIIIYQ4uoQDu4cffpjzzz+fLVu2cN555wHw0UcfsWHDBj744IN+H6AQQgghhBBC9KTNH2LZujL++M89TPeu5lnT3xhtrgRAc2RhmHsHhqn/RnWgiZ//7beRsA5AUWjR/CgojEkbQ4krMrXlJNckhqcMx6CcvBVjmtdLoLycQOnhlXJlhKqrQe99sTHFbo+EcdFATi0owFxQiLmwIDJ9ZQ+Vcnp7O1X3PxAJ7QwGcv/zIQnr+kDXdfzeUKwK7vAgrmtAFwr0HqQezmQ2HLY2XMfX0VAuOfLcYjfJdKRCCCGEEEIMMQkHdrNnz+bzzz/nscce49VXX8Vms1FSUsKf//xnioqKBmKMQgghhBBCCBHj8QV5Yc0B/vLpPqb61/G8aTnjzJG11nRbGsrs2zCc9QMwOwAoqytDo3so8sR5TzB32NxBHXtfhFtbewjkItVyodraIx5rcDqj68jFB3LmggKMmZkJhzipV1yBZcYMVi9fztwrr8SWn388lzbk6bpOe1uQtqbO6jdvsz/ueUcoFw71PYgzW42xteAO33YN6FSrUYI4IYQQQgghTlEJB3YAkydP5sUXX+zvsQghhBBCCCFEr+pb/fzls/28sOYAU4L/4lnTciab9wGgW5JQZv07ysybwZocd1xBcgEGxYCmdwYoBsVAUdqJ+4PDcFNT/NSVXcK5cEPDEY81pqaiFkbDuGi1nLmgALWwEGNqar8HOqacHHyjRmE6hSvrdE3H1xqkrSm6JlxzNIBrCsSetzVFtlq49yrGw1nsph6Dt8O3qsU4gFcnhBBCCCGEGAqOKbDr4PP5CAaDcfuSk5N7aS2EEEIIIYQQiatpbueZf+5j2boyJoa+5E/qcmaYdwGgqw6UmT9CmfUTsPe81lyOI4cHZj3AQ58/hKZrGBQDD8x6gBzHwAVQuq4TbmjoMZALlJWheTxHPN6Ymdnz9JUF+RhTUgZs3KcaLazhawnGrxHX5KetOdC5RlyTH29LEF3rexBndapxIVx8KNdRIWfGpEoQJ4QQQgghhOibhAM7r9fLXXfdxauvvkp9fX2318Phvi+ELYQQQgghxJDWXElmyw5ongwZhSd6NKec8gYvT3+yl+UbD1Ks7eYZ03LmWr4EQDdaUKZ/H2XO7eB0HbWvJUVLOCvrLJavWM6VC69kWMqw4x6fruuEams7w7jS0rjpK7W2tiMeb8rOjlbGxVfLqfkFGJ2O4x7fqSwc0iJVb9HpJ3tbI87XEoC+5nAK2JLM3arhOqanjFXFJZsxmk7edQ6FEEIIIYQQQ1PCgd2dd97JypUrefLJJ7nuuut44oknqKio4A9/+AOPPvroQIxRCCGEEEKIk8+/XsD01q3M1jX0//klLH4czrzuRI/qlLC3tpUnV+7l75srOEPfz5Om5ZyvbgJAN6goU69HmXsHJLsT6jfbns1IdSTZ9uw+H6NrGqGaml4r5XSfr/eDFQVTbk58GNdRKZc/DIPdntD4TwehYDgauB0ewsUHce2twaN3FqUYFOxJKo5US2fwlmyOPe8I6GxJKgajBHFCCCGEEEKIEyPhwO6tt97ihRdeYP78+dx4443MnTuX0aNHU1hYyIsvvsi11147EOMUQgghhBDixAq0waFdcGg7lK2DzX+lY6Xvbd3nAAAgAElEQVQwRdfgrdtg1HmQkndChzmU7ahs5olVe3h3WxWjOMjvTH/jYuP6yIuKASZdgzLvLkg7tmrGUHU1tr17CVVXo+bnx/broRDB6moCpYcHcqUEy8rRA4HeOzUYUPPyugdyhQWow4ZhsFiOaaynmqA/HFf9dvi2I6Dze0N97tNgVLB3BG/J0Wq41Gg1XOy5BatTxWDo33X9hBBCCCGEEKK/JRzYNTQ0MGLECCCyXl1DdEH0OXPmcPPNN/fv6IQQQgghhBhsmgaN+6FmOxzaATVfQs0OaNjHEefW08ORNhLYJWxTWSNP/P/s3Xl8VPW9//HXmX3NvkIWtmBIBMQFBGUX6KK36lXbWnst+mtta/vT3vvrprcq/d16q723rV1uvdp7Fa/Vn1JRi7YgKioKirgAkoSdMFkI2TOT2eec3x8zmcxkkpBISAh8no/HPGb7nnO+Z5IMJO/5fL5bDvJq9QlKlCb+3fAcV+vfQYcGKDDzOlj8I8iZ9qmP0fHnP9N4z70UqypHH/0jtnnzUMwmQrXHCNbXQ2iQii2jEdPEiSmtK00lJRgnTEAxmT71vMYDT3sAf6seT3uAzDxj0nNBfzi6BlxnkO6uAN0dvZVx3oT7Qf/Ql07QG3TR4C2ttx1l4v1oZZwJi82IIkGcEEIIIYQQ4iwx7MBuypQpHD16lNLSUioqKnj22WeZO3cuGzZsICMj43TMUQghhBBCiNPD2xYN5pr2RivnmvbCiWoIefsfb8+D/ArImIT24VqUhABPVXTosqaM0sTHP03TePdwG7/fcpC3D7YwgRZ+bnye6/VvokeNDppxFSy5K/qaf0qh48fp+POfafnd7xMPjvfdd5PGKSYTxpLi1PaVpaUYCwpQDMP+1WlcikRUAt1hAt4QAW+Y/e83sWdLHWDjqR07yCt1ojfqYgFdkHBg6EGcwaTrszZcz+1YKBe7b7YZUBQJ4oQQQgghhBDnlmH/1rl69Wp27drF4sWL+fGPf8znP/95fvvb3xIOh/nlL395OuYohBBCCCHEqQkHoWV/LJz7JFY5txfcjf0O1wwWApnT6Uor44RtGi7jFA4pJRwL2GnxBGk47GNWyMgd5sepN+mYGFT5bWA1d5BF4Sif2nijaRpv7G/md68f5IPadnJp56fGF7nRsAWDFqtyK1sJS++CCXM+1TFC9fV0vbIZ96ZN+D7+eMBxmau/hnPxEkylJRjy81F0Z8f6ZaqqEfRFQzd/QvgW6A7hj10HvGEC3jD++O3ocycL4E7UulMeM1n08bXg+l4nBnRGi16COCGEEEIIIYQYwLADu+9973vx20uXLqWmpoadO3cydepUZs+ePaKTE0IIIYQQYlg0Dbrqe6vmYm0ttZb9KGr/a2O1GgupNUxmP8XsDhWz01fIQX8+qqdveNMeu0QdSrfzt8IJoGigKfgb7XyhxUthuvX0nd84pqoar1Qd53dbDvJJfReZdPHPppe4Wf8KRi0Y7TY6eREs/WcomTfs/QddLtyvvELXplfw797d+4SiYDn/fPyffBL9/uih05F9880YCwpO/eROA03TCPkj+BPCtn5DtsRArufaFx60e+tJKWC2GtAbFLxdqa1CL/7cJIpnZPUGcWb9KRxMCCGEEEIIIQR8isCur5KSEkpKSkZiLkIIIYQQQgxZxNeF27Ubf91u1ONVmFqrcHbuxxxOrQBSgE7NRo1WQo1azL74dTHd/v4DtjSLgWynQprTjdXWjt7URkTfgk87QVuwjvZgU3THAIqGuXA9dvvXgOzTdcrjUjii8tLuRn6/5SAHTnhIo5sfmv7GLYaNmFVvNFgqmgvL/hmmLB7WvoO1tXRtegX3xo34q6p6n1AUbBdfjPMzq3BesQJjfl58DTtUFXQ6Cn+6ZlTCunAwkhSqJYZtSVVv3tRATlNPJXUDo1mP2WbAbDNisUevzTYDZnv02hK7Tr5txGQ1oNMpeNr9PHHXtqScU9FB5cIJODItp/jKCCGEEEIIIYRIdG4sxCCEEEIIIcaFiKrR2h2gxR2kxROgxROg1e0l0nIYa1s16e795PkOUxI6TBEn6G8F5ZCm55A2gX1aMTVqCTWx60ayyLCZyHGYyXGYmOAwM9NuIs0eRGdqI6xrxqudoDN0nBZ/A/WeOk74TtACEAF8ycfp29lPUTQCNAOTTsdLM+4EwyrrP6zjD28eorbVix0f/2jZzDf0L2OJuEEFCmfDsp/AtCtSX9ABBA4fwf3KJro2biJQU9P7hE6Hbd5c0latwrl8OYbc3KTtMq67jvCMC3n7+Ve5/JoryKgc+nqDfdd16xu6+ROq35ICuO4wkbA65OP0R2/QxUM2SyxcSw3c+r+vN5xai09HpoUlN5XzxpM1aFr0S7TkK+US1gkhhBBCCCHEaSCBnRBCCCGEOK3CEZW27iDNngAtniDN7mgQ19Jz7ekN55TuZsoUFzOUY5QrxzhP5+JzSh0WJbUtH8BxLZNDSin1psk028twp00nklVGZrqDHIeZuQ4zn7EbUQyduCPHOe6tx+WuwuV24XK7+NBdh7sjtSIvkcPooNhZTJGziGJnMcXOYuxGOz9660eo9IYxOkVHsbN4RF+78cgfivD/dhzjP986TGOnHzNB/rf1db5l+AvWUEc0/MydAcvuhvIrhxTUBQ4epGvTJtwbNxE4cKD3Cb0e+6WX4ly1EucVV2DIyhpwH1XvNPDGk0fRtGk887ujzF4WJn9yenLgNkCrydBJ1nU7GUWnxCvZEqvdLAnhW2/o1nM7Os5gGtt2kxWXTaCwLI1XXnqDlVcuITPPMabzEUIIIYQQQoizlQR2QgghhBBi2EIRldZY0NYcD98SwjhPbxjX7g0mtdQDMBNkmlJPueJisS4azpXrXOSaO/s9XlBnod0+je7M84jkzMBQOBN7ySyycwoo0OsIRALUu+tjQdwnuNwuPulw4XK5qPfUE1L7D/x65FpzU0K5nkuGOQOln1DJF/axZvsaVE1Fp+i4d/69FNjPzPXQUnQ1kOOugq4LILt0RHbpCYR58t1a/rj1MC2eICZC3G7fyrf1L2APtkAIyJoKS++CymtAN3AQpWkagf0HcG/aRNemTQQPHep90mDAPn8+aZ9ZhWPZMgyZmUnbqqqGp81PR5OX9iYvHU1eWuo8HD+U8L2lwa7X6oC6YZ2jyZraPtJsN8Qq34yp7SftBiw2I0aLvt/vofHCkWnGkh3BkWke66kIIYQQQgghxFlLAjshhBBCCAFEWxgmhW3unqq4WBWcOxC/3+EdPADrpVGktDBDf4w55gYq9S6mabUUhBvQk1q1pKFA1mSU/ErIPx/yKiC/ElPmZCwhNy3uunh1nOvgNlwfRW+f8J5AY+D1vgyKgQmOCf2GckXOIqyG/texG8y1ZddysTaZLS88xdKrb6SkbM6w9zEmPnwCw4Y7uExT0X73IFz1EFz4D596dx3eII+9c5THtx2l0xfCQJjbnO/xXf16HP7GaEVdegks+SHM+hLo+/8VRNM0AjU18Uq64NGj8ecUoxH7ZZfhXLUK57Kl6NPT8XeHaGny0lHTSEcsmGtv8tJ5wjfkNpTZE+2k5VgT2k32aS3Z03rSZsRki67rJoQQQgghhBBCnA7DDuz0ej2NjY3k5eUlPd7a2kpeXh6RyKm1ixFCCCGEECMnEI70hm3u5Mq35j5tKTt9Qw3hovQ6hWx7bE04p5kia5AZOheTI7VMCB4m23MAR+d+9CFPdAM1dulhzYyGcvmVkF+JmjuDE84cXP4W6nqCueatuA4/hcvtoivYNeh8bAZbShDXc7vAXoBBN7KfVev485/pvude5qoq3Y//lY6friHjuutG9BgjrrMeNtxBuBuCbhMmZxjjhjuiLSqLLxnybho7/XzcqvDehipe/LiR7mAEHSpfz/iA/61/Dmf3sWhFnbMQFv0fmPMPYDCl7EfTNPx7q6KVdK9sIlR7LP6cYjJhvXwRyuUrCU6eTXOXxoEmLx2PHKTjhBefe+DvV51BIT3XRkaelcwCGxaHkW3rD5GY6So6uPI7s2U9NiGEEEIIIYQQZ4Rh/9VC69vPKCYQCGAypf4SLoQQQgghRpY/FEkI32JtKd3JlXE9rSrd/vCw9m3QKWQ7oiFcrtMcDeMcZnIcpt77Vh35IRdpXQfQnXgfTlRB01445up/pzoj5JZDfgXBvHLq0wpwWey4wh7qPLFg7thz1FfVE4gEBp1ftiV7wFAuy5I1Km0HI243nnfeofEn9xDv9amqNN5zL/bLL8dYcAa3xWw7RMdBC43vpwMKoFF4SScZ/3UFZJRA6WWxywLImpKyvpwvGOGXm/fx6NYjgB6oQ0Hl1qxPuFO/Dqc71rrSlgML/xEuvgWMydWLmqbh37MnWkm36RWCdXUETWl4bfl4i5cQLpuDP2cybtWGuy2I9pYGbx3s93TsGWYy8q1k5NvJzLeRHgvonFkWdHpd0lizzcgbT9agadHTWvKVcgnrhBBCCCGEEEKcMYYc2P3mN78BQFEU/vjHP+Jw9C42HolEeOuttygvLx/5GQohhBBCnAO8wXCfFpQJwVufyjhPYHghnFGvJAVvPRVxubHrHIcpetthJt1q7G37p2ngaYKmT6CpCg7vjQZzLfsgEuz/YGlFuPPKcWUV43Jk4jKaqFN9uDz1uNxHOX7o3UFbV+oVPYX2wpR15HqCOZvRNqxzP1Xh9nb8e6vwV1fhr4peEqvAkqgqwdpjZ3RgFwqlJYR1AAqNO9OxFwYxcgw6jsGup6NPOQsJTLyUg9bZbA1O529N6XxS30lEgwJamaxrpJA2bjFs5Hzv0eg2lnS47A6YexuYe39f0FSVrp0f0/i3tznx4X48flM0oMu/Ee/kfCL6hOBMBU4ARMNbo1lPRr4t4WIlM99Oep4Vk2Xonz+suGwChWVpvPLSG6y8cgmZeY6TbySEEEIIIYQQQoySIf+G+6tf/QqIfiL24YcfRq/vXSTeZDIxadIkHn744ZGfoRBCCCHEONUdCCeFbc2x1pRJbSlj973B4bUVNxl0sZDN1BvGORNuxyrkch1m0qyGk1eeBb3QvAf27Y2Gc02fRCvnvK0pQzWg2eLElTsVV3o+LosDlx7qwh5c3Y10BPZD835o7v9QVoM1GsA5ilOCuQJHAUadcVivxUjQNI3wiRMJ4Vw1/qoqwo2N/Y435OcTbmpKflCnw1RaMgqz/fTc7+2hN6yL0RTq61eRsWQmaloHkePvkdmxB4O7EXPN81TyPJXAdVoaOwzlhDQ9SzlAV6SADEMjDl0rYaMDw4LbUed+C7fXQsdBL+2NbbTuPUbr4Wa6PBAwpgPnQ+H5KfNSFHDmWMnMt5GRZyOjIBrOZebbsKWbRqxy0pFpxpIdwZFpHpH9CSGEEEIIIYQQI2XIgd2RI0cAWLp0KevXryczM/O0TUoIIYQQ4kykaRqeQDi1DaU7Fsb1qY7zhYYXwpkNuqTqt9w+AVyOwxSriDOTZhlCCNcfVYX2I71tLHsubYdJXOArBDQYDLhsVlzphbjsWbhMJuoIURdsxx8JAm3Q3QbdqYfJsmQltatMvGRbskeldeVANE0jVFcXD+V6LpHW1HASwDRpEpaKGVgqKrBUVGCeMQNDZiYdf/4zjffcG31NdToKf7rmjK2uU30+mh/6DW2PPw6A35yBz5qL1deMJdCB74OP8H3wERFFx57sKbxfeAveiVbOs9ex1HKASrWGHLr4nH4He73LebLrP9HQASolpo+IlM7Dt9VM53MfEwn3raBMh1gGa1KCpGcZyZ6aT+ZEZ7RiLs9Geq4VvVGHEEIIIYQQQghxrhr2GnZbtmxJuh+JRNizZw+lpaUS4gkhhBDijNDY6edAp0Jjp5+SnMGrtTRNo8sfjgdv/a0Jl1gZFwirw5qL1ahPrXxLXA/O2RvGOcyfMoQbiLctGsadqOpta3miGkLRhK1bUXAZDbgMBlzpDlxWJy6rkzodNKp+1HiAF4bICfD17lqn6Ci0Fw4YytmN9pE7j1OgRSIEjx5NDueqq1G7ulIH6/WYp07FMmMGlspYOFdejt7Rf+vEjOuuwzxvHlvXrWPh9ddjLS4+zWfz6Xg//IjGH/+YYG0tADVTl9NQdDUoOtBUbJ2vU+sPMru9jrygnwKdg8+0uQm5NcK5s6gtvIrDzmwCwQjeDh/+kJneKj0dx4IXwYEwEG3VqlNDWH3N2LxN2MMdZE3JJX/++RRcMRdblrShFEIIIYQQQggh+jPswO7OO+9k5syZ3HrrrUQiERYtWsT27dux2Wy89NJLLFmy5DRMUwghhBBiaJ55/xg/Xr8HVdPz++q3+PrlU5hZlJ66LlxPQNcdJDjMEM5u0icFbb0tKfuEcQ4zdvOw/7s1fOEgtOyPhXM9VXNVaO4GWvW6aCBnNEavMyy4jE7qTGbalP7WkvNF1xADLHoLRc6ifkO5CfYJGPWj37pyMFowSODQoeRwrqYGzedLGasYjZinT49WzfWEc9Ono7NY+tnzwAwFBfimTsVwBlbWqX4/zb9+iLa1a0HTMOTlcey6r9FYVQzEqtkUHd6MK8gFGgqgob8ddQFdPesm9v/6TKx7g5y2vdi8TdjMEdKWLyNt1Urs8+ejmEwjfm5CCCGEEEIIIcTZZth/QVq3bh033XQTABs2bODo0aPU1NTwxBNPcPfdd/POO++M+CSFEEIIIQbT7A7w4bF23trfzJ/eOxZ/XNPgka2Hh7QPh9kQD98SA7fE6rjc2H2baRRCuP5oGnQ1xAK56BpzoaZPON5xGJdeiQVzsYq5NAN1WUX4dAO1GYyGdRnmDIqdxf2GcrnW3DFtXTkY1e8nsG8f/urq6LpzVVUE9u9HC4VSxipWK5by8nhLS0tlBeYpU86KICkYDAIQCoWIRCIEg0E0TcP/8cecuOceQkejVXXpV1+Ne/U32f9fL8daWfalYUszY3EYsTqMmGwGzMYI+pYGlKP70PbvwehtR0PHrlnfjlbnxTeNMKl9OzlL5uJY8R2sc+eiGKNhbghIfJV75jsQU8LXJBQKoWn9hcqnNlZV1fjrdKr7NRqN8Z+RcDiMqg4c/g9nrMFgQBf72T0TxkYikaTvr770en18jfOesQMZjbGqqhIOhwccq9PpMBgMZ8xYTdMI9fPe9WnGKoqC0dj7YYrBfubOhLGQ+jMnhBBCCCHEuWrYf21qbW2lIPYJ4r/+9a9cf/31TJ8+nVtvvZXf/OY3Iz5BIYQQQohEEVVj33E3Hxxr58Padj6obedYm3fQbcrznUzJsyeEbsnVcblOMxajfpTOYIgCnmj7yqZP8B7fhav5E+o6DuPSgtFQLhbMNdoMROz5A+5GQaHAXhAP4foGc06TcxRP6tOJeDwEamqiFXM94dzhw9DPH+91aWnRlpYJ4ZyptBRFf4Z9fUfI/fffn3R/74cfMnPPHqbv248CGPLyyL3vPv7kKyTwu62YQ+X97CWCqXw/q++8Pf7Igw8+iNcb+7nKB332RPKbDEw9eJDyfU9Rc96XQdGDFqF839NsmzmVEyYjvPlm9BKTm5vL7bf37vfRRx+lubm533NJT0/ne9/7Xvz+Y489RkNDvzV/2Gw2fvCDH8TvP/nkk9TGWn72ZTQaufvuu+P3jxw5wi9+8Yt+xwLcd9998dvPP/88VVVVA46966674mHDhg0b2LVr14Bjv//972O3R1vFbtq0iffff3/AsXfccUd8uYHXX3+dbdu2DTj229/+Nnl5eQBs3bqVNxNe/76+/vWvM3HiRADee+89Nm/ePODYm2++mcmTJwPw0UcfsXv3bnbv3t3v2BtvvJHp06cDsHv3bl588cUB93v99ddTWVkJQE1NDevWrRtw7Be+8AXmzJkDwKFDh3jqqacGHPu5z32OuXPnAlBbW8vatWsHHLtixQouu+wyABobG3n00UcHHLt48WKWLl0KQEtLC//xH/8x4NgFCxawcuVKADo7O3nooYcGHHvJJZfw+c9/HgCv1zvo9+Ts2bO55pprgGig1ffnPlFFRQU33HBD/P5gY8vKyvjKV74Sv/+LX/xiwMCstLSU1atXx+//+te/7n2P6GPChAl84xvfiN///e9/T2dnZ79j+75H/Pd//zfFZ2h7YSGEEEIIIU63YQd2+fn5VFVVUVhYyMaNG+O/sHi93vgnGoUQQgghRkqXP8RHxzr4oDYa0H3s6sATSK5aUBQ4L9/JeQVO/vJxA4n1H3pF4bFbLqEw3Tq6Ex8qNYLWeoi2+h24Gj/A1VpDnaceV9gTD+VaDfpoB8MsO5C6NpxJZ6QoIYRLDOUmOiZi0o+fSrJwezuB6oSWlnur4muv9aXPzu4N5mLhnHHixDO2KvB0snq9TKyrY/q+/Ti7o2sUts6aheUnD/DAc4e5sOkwZm0CGmGOZFYxqf18dOhQUXlryrMsTJ856P4jBgMNEyfSnpnJVRteIqu9Gp81F6uvGXOwk51zrxyN0xRCCCGEEEIIIc5aww7sVq9ezQ033EBhYSGKorBixQog+gnN8vL+PrErhBBCCDE0mqZxtNXLB7HKuQ9r29l/wk3fDmwOs4E5JRlcWJLJRaWZXFCSQZol2n5rwdTs2Bp2oFPg/mvPPyPCurAa5nhLNS7XO7hO7IlWy/macEW8uAx6vImtK63QN5hL01sotk+gOHMqxWmTkoK5PFseOmWg1pdnJk3TCJ9oxl9d1RvOVVURbmjsd7yhsDAWzPVUz1ViyDtzW3aOlrvuuovOZ56l5Wc/iz+mOByk/fRfeKozH98jVcwJWdCw0Gx3sWXqU7TZG7AH0kn359Jpaabb3Mk/Lr8lab933nnngMd0X3QRJ9b8FEugA3Q6cu+9h+9de+2Q5vv1r399yOe2evXqQdtRJrrpppuGPHby5MmsXLkyqWXfQK655hquvvrqAZ9P3MdVV10Vr5g62dhVq1bFf4/qT0/7Q4Bly5YNuk544tiFCxfGK8dONnbevHlccsklQxo7Z84cGhsbWbVqVb+vW+IHN2fNmhWvoOtP4tjy8nLuuuuuIY2dOnXqkMeWlpYOOlaX8H5bWFg45LE5OTlDHpuenj7ksTabbchjjUbjoGP7vif2jN29ezebN2/mn/7pnwYc+/3vfz/p/pNPPkl+fj4rVqxIGTvYe0TfsYkVdCdzyy23DFr5KYQQQgghxNls2IHdfffdx/nnn4/L5eL666/HbDYD0V+QfvSjH434BIUQQghx9vKHIuyu6+wN6I6109adutZNabaNi0oyubA0GtBNz3ei1/Uf1HzxkhLmT87k2b9u4YbPLaUkZ/RaPvrCPurcdbg6DuM6/mG0Ws7twhXsoEELEu4bLukBffSP34oGeTozxZZsitNKKc6ppDj7vHgwl25OH7XzGGmaphGqr08K5vxV1URaWvodbywtSa6cq6jAEGsPKJIpbW1JYR1AxOvlrjeamemJUKBaiChhPijaxK4Jr3FB4QW0NzXSbe6k2xxtUadTdEzOnJy0D9Mg6/tlf/GL2BYsYOu6dSy8/nqsw2hfN9h++xpKoPZpxup0Okwm05C2Gc5+EwOus21sz/pwQ3ndEteSG+p+R3psz9e4x/PPP8+uXbtYvnw5CxcujD9eXV3NM888k9QGdTj7hWi70MQWoA6Hg5KSElasWBFva3oyiqKk7PfIkSOsXbuWH/7wh0nP9Td2MD1jZ8+eTXl5+aDb9n3uS1/6UvzrfrKxQ5nDUAznZ04IIYQQQoizzbADO4DrrrsOAL/fH3/s5ptvHpkZCSGEEOKsdbzTHw/nPjjWzt76TsJqclWMyaBj1sR0LiqNBnQXlmSS6zQP6ziF6RbK0jUK0y0jOX00TaMj0IHL7eq9tNZQ13EIl7eJ5ohv4I0VBaOmMVFVKDY6KbYVUpxZRnHBBRQXXsTEtBLM+uGd55lIi0QI1tbir0poa1ldjdrf+kU6HeapU5KCOXN5OXrnmb+u3pkieDTaLtRvzsBnzcUQ8nJk0ue4pGsCAC22Oj6e+iTLZl3Kzy54iSJnEesPrGfN9jWomopO0XHv/HspsBcM67iGggJ8U6diKBjedkKMFYPBwDvvvMPFF1+M1TqyVddms5nvfOc7QHSduw0bNvD000/zzW9+M6k6DqL/jqiqOmLLSYTD4SGFr0ajcdhhmM1m+7TTEkIIIYQQQnwKww7sIpEI999/Pw8//DBNTU3s37+fKVOm8JOf/IRJkyZx6623no55CiGEEGKcCUVUahrdfFDbxgfHOviwtp36jtRAK9dp5uJY5dyFpZlUTkjDbBi7dXEjaoQmb1NyKOd2UddZi8t9DE/EP+j2zohKUThMsar0Vstlz6B44jzyii5Fb0kbpTM5/bRQiMChQ8nhXE0NmtebOthoxFJWhqUyIZybPh3dCP/h/FzTmWejvnA++6bfCIoONA0UBZUIbfkvsbh4F3ff8P8wpPUGa9eWXcvcvLms27yO61dcT1F60RiegRCjY8qUKbS1tbF161ZWrlw54Liqqiq2bNlCW1sbDoeDefPmsWDBgpPu3xn7oIHT6WTJkiWsX7+etrY23G43a9eu5aabbuK1116jqamJr371q0yaNIl33nmHnTt34vF4yM7OZtGiRVRWVtLe3s7atWsBeOCBB4Bohdw111zDY489Rl5eHnq9nl27dpGXl8fq1avZtm0bH3/8Me3t7VitVqZPn86KFSviHXE++ugjNm7cyI9//GMAtmzZQk1NDQsWLOD111/H7/czbdo0/u7v/i6+zWOPPUZBQQGf/exnAfjVr37FRRddRFtbG1VVVVgsFhYtWsTFF18cfx2OHTvGyy+/TEtLC3l5eSxatIhnnnmG2267jcLCwuF+2YQQQgghhDinDDuw+9nPfsbatWt58MEHk9agmDlzJr/61a8ksBNCCCHOUe3dQT5ytccr6Ha5OvGFIkljdArMKEzjop6AriSTokzriK9D1uRt4nDoME3epi7uv4wAACAASURBVH7DCH/YH21dmRjKeVzUu+up89QRVsOD7j8vHI6GcqEwxRGNYmtedG25/AtIL7gQpeB8cBbAWbS+mhoIENi/H//e3raWgf370YKpLUwViwVLeXk0mIsFdOapU1GG0RZNDM0Hne3UnncjCrEqHkVBQ6Oo4AG+O2sqXLURjKmVpvm2fKYYp5Bvyx/lGQsxNhRFYfny5Tz33HPMmzeP9PTUNsMNDQ2sW7eOJUuWUFlZicvl4uWXX8ZqtTJnzpwhH6un4i0S6f03cPPmzaxcuZLMzEwsFguvv/461dXVXHnllWRlZVFbW8v69eux2+2UlJRwww038Oyzz/Kd73wHs9mcVB23a9cuLr74Ym699db42o2KovDZz36WjIwM2tvbefnll9m8eTNXXnnlgPNsb2+npqaGG2+8Eb/fz7p163j77bdZvnz5gNts376dpUuXsnDhQqqqqnj55ZcpLS0lNzeXQCDA008/TVlZGX//939PZ2cnGzduHPLrJoQQQgghxLlu2IHdE088wSOPPMLy5cv55je/GX981qxZ1NTUjOjkhBBCCHFmUlWNwy2e3vaWte0cau5OGZdmMUTXnSuJBnSzizOwmz9VR+4hW39gPWu2rUFF5bEXHuPasmsptBf2Vsq56zjhOzHoPgyaRlEoIZSLXRdZsinKLscycSbknw95FZBTFl+H7mwR8XQT2FeTHM4dOgSRSMpYncPR29KysgLLjBmYJk9GGaF2b2JwrS4bCskBs4KCteAKuOaHZ1VoLMSpmjFjBgUFBbzxxht84QtfSHl++/btTJ48mcWLFwOQk5NDc3Mz27ZtG3Jg19nZybZt20hLSyM7OxtvrOJ46dKlTJ06FYBgMMj27du5+eabKY6tAZmVlcWxY8fYuXMnkyZNirfttNvtKS08s7KyUqoE58+fH7+dmZnJsmXLeOmllwYN7DRN4+qrr45X1M2aNYvDhw8PGtiVlZUxd+5cAC6//HLeffddjh49Sm5uLrt37wbgqquuwmg0kpeXR1dXFxs2bDj5CyeEEEIIIYQYfmBXX1/PtGnTUh5XVZVQKDQikxJCCCHEmaU7EGaXqyO+9tyHte10+VOr0Kbk2uPh3EWlmUzNdaDTDS8w0DSNQCSAJ+ShO9SNJ+jBE4pdYrf7Pt5zvz3QzpHOI737QuO5A8/1exy7qlESCsVCuVA8lCsOh8nXWdHnVUBRRTSYy6+EvBlgzRzeCzcORDo68FfHWlrGArpgbW20tWIf+qyspPXmLBUzMBYVofRZo0mMnmJDCzUYgMSvQQRjyRwJ64ToxxVXXMHatWuTAq4ezc3NlJeXJz1WUlLCu+++i6qqKevR9QgEAvzsZz8DIBQKUVhYyBe/+MWkteUmTJiQdJxwOMwTTzyRtJ9IJDKktpGJ++px5MgRtm7dSnNzM4FAAFVVCYfDBINBTANUN2dkZMTDOoi28+zuTv3wTaL8/N6qXEVRcDgc8W1aW1vJz89PqgacOHHiSc9HCCGEEEIIETXswK6yspKtW7dSWlqa9Pi6deuG1SZECCGEEGcmTdOoa/fx4bHe6rnqxi7UPvmNxahjdlFGPJybU5KJwwLuoDsaoIVc7GxKCNT6BG694/oEcSHPSVtSDtcCr485gUBStVyGqqIoOsiaCoWV0VCu55JeAmdhCBU6cYJAdcJ6c3urCDU09DvWUFCQEs4Z8vNHvH3peOdpD+Bv1eNpD5CZN/qVlhdbqilM28obXd9CQ49ChCVpf2CiZRGwatTnI8SZbtKkSUybNo3XXnuNCy644KTjtX4+vNCXyWTitttuiwdY/QVkiSFWzz6/8pWvxNe+65EY8g0kcV8AHR0d/OlPf+Liiy9m6dKlWK1Wjh07xl/+8pektpx99RdAnux8B9tG0zT5N0IIIYQQQohTMOTA7pZbbuGhhx7i3nvv5atf/Sr19fWoqsr69evZt28fTzzxBC+99NLpnKsQQghxzjnZWmwjIRCOsKuulfeONvCBq5FPGpto97tB50fRBVD0fgxZAZy2MDlpGun2CFZzCEUXwBvu5g2vh5d2efDs9BBSR7ba3q634tCbceiM2BU9Tk3Brqo4ImHskRDOoB970Isj4MERDhFSFH6cm42W8AdDnaaxpqWNAnMm5M/prZjLr4DccjBaB5nB+KRpGuGGBnxVvS0t/VVVRJpb+h1vLCnpDeZmzIiGc9nZozzr8afqnQbeeLIGTbPx9Ps7WHJTORWXpVa+nE7p0xeR9tZ9lJg/pjNcQLrhOHZ9K8r0u0d1HkKMJ1dccQUPP/ww2X3e53Jzczl27FjSYy6Xi+zs7AGr6yBaadZ3X4PJzc1Fr9fT2dnJpEmT+h2jj7UVHkpg2NDQgKqqrFy5Mj7PvXv3Dnk+IyUnJ4c9e/YQDofjwWPDAB8KEUIIIYQQQqQacmC3du1afv7zn3PVVVfxzDPPcP/996MoCvfccw8XXnghGzZsYMWKFadzrkIIIcQ5JXEttsdfeJx7F9zLtWXXJo0JqSG6g91Dqlrrud/ud9Pc3UlnwI0v3E1Y86HoEira8sHWz3yCQIMKDW7APfjcbQYbDqMDh8mBw+jAbrDgUIw4FD12DRyqiiMSwREOYA/6cAZ92P1uHL5OHN52HL4ObJrGsGvcDBYCLW2syclCVRR0msa9LW0U/P1aqLhquHsbFzRVJVhbmxTM+auqUTs7UwfrdJimTE4I5yqwzChHn5Y2+hMfRzRVo7sziLvNj7vVh7vNT1tDN/t3NPWO0eCNP9VQUpGFI9MyepMrughl9o3Ydz2FQ9+KBiizb4Sii0ZvDkKMM/n5+cycOZMdO3YkPT5//nweffRR3nzzTSorK6mrq2PHjh18/vOfH9Hjm81mFixYwMaNG9E0jZKSEgKBAC6XC5PJxAUXXEBGRgYA+/fvp6ysDIPBkNS+MlFmZiaqqrJjxw6mT5+Oy+Vi586dIzrnoZg5cyavv/46GzZs4PLLL4+v5wdI5Z0QQgghhBBDMOTALvGTfatWrWLVKmmxI4QQQpwux7uPx8M6ABWVe7fdy5+q/kRQDcaDOX/Ef2oHUpKXuTIoFuxGOxlmJ2lmJ3ajPTl4M9pxGOw4FB0OVcUeDuEMB7GH/DgCHux+D3ZfJ3pvK7S3gPcQdLdA2PfpJmfLAlsO2LLBnh29bY/dt+XEHsvuHeNt5dpfn88CXwMuo4HiUJgCFZh44am9TmcILRwmcOhwUjgXqK5G9XpTBxuNmMumJVfOnXceOlt/cey5LRJR6W4P4G71427z0xW77rnvafOjRk5e5aKp0HnCN7qBHcA1fyB84deo2fQ45au+hrF03ugeX4hxaNmyZSlVaBMmTOD6669ny5YtvPnmmzidTpYuXXpaln5YtmwZdrudrVu30t7ejsViobCwkIULFwKQlpbG0qVLefXVV3nhhReYPXs211xzTb/7KiwsZNWqVbz99tu8+uqrlJaWcsUVV/D888+P+LwHY7FY+PKXv8zLL7/Mww8/TF5eHosXL+a5554bUqtPIYQQQgghznXD+l+zfCpOCCGEOP00TeOFgy/Ew7pE+zv297uNRW/BYXJgNdhRVAuhkAmv30BHt55QyISmWtAiZlAtoFqYkJZBeV4usyYWcPHEHModOuxBHwZfO3hbo5fuFvC2QEcrdO+P3va2grcNtIHXxBmQ3hwL27ISgrc+YZwtu/dxawbo9MM7RvpEuOoh8jfcSYE/gKbo4apfRx8fZ9RAgMD+A8nh3L59aMFgyljFYsFy3nlYKiswz5iBpaICc1kZun7WUToXhUMRPG0Bulp98RAu8bq7I8DJus4pOgVHphlnlgVntgWz1cDuLXV9xkB63hi1WJ1wIYfzj1M+4ewIp4UYSf0FXRkZGfzkJz9JebyiooKKiooh73vOnDmDBnqTJ0/mvvvuS3lcURQuvfRSLr300gG3Xbx4MYsXL056bPXq1f2OnT9/PvPnz096bPbs2QPOc+nSpSxdunTQffQ91ve+972U437rW99Kul9SUpL02O7du9HpdKSnp/c7byGEEEIIIUSvYQV206dPP2lo19bWdkoTEkIIIc5l+9r28eD7D7Lj+I6U5xQU/u9l/5ciZ1G82q3draO6IcjHLjcf1rZT3dSFXfORqbjJwc10pYtCQzfnZ4aYlualyNxKjtKF0d8Gja1wqBUCXZ9usub0aPjWE7AlVrv1VwVnciSX850uF/4D4dLFvPe3p5n32S9jzC49/cc8RWp3N/59+/DvTQjnDh2CcDhlrM7hiK0zV4GlInptmjwZ5RyuXgj6w8lBXJ9KOV9XasjZl96gw5FlJi3bEg/lotdWnNkW7OkmdPrkJq3ZRY7YGnbRb+0lXykf/eo6IYQ4g3z88cdkZmaSlpbG8ePH2bx5M5WVlRiNxrGemhBCCCGEEGe8Yf1lZ82aNfLJOCGEEOI0aPG18LuPfsf6A+vR0DDpTMyzFfGO+1B8LbZ/Tr+AyjoPDQ2v4mpuwNdxAlu4g0K6OF9x813FTZapC7OSGvLQGbsMRNH3qXzLTq52Swzmep4znMHVW2kTaHXOgLQJYz2TFJHOTvzV1UnhXPDoUfor8dJnZGCprEwK54zFxSi6Ya/uN25pmkbAG+4TxCVXygW8/XzP92E06xNCuNRrm9OEohteoFxx2QQKy9J45aU3WHnlEjLzHJ/2NIUQ4qzg8XjYsmULHo8Hp9NJZWUly5YtG+tpCSGEEEIIMS4MK7D70pe+RF5e3umaixBCCHHOCUaCPFn9JI/sfoTuUDcAn5n0Gb6XdRGFz91Gk17fuxbbURfwF6Yl7mCgjpEGa//BW79VcNlgyYBzKAQaLeGWlt6WlrGALlRf3+9YQ35+71pzldF15wwFBWd9S3JN0/B2BVOq4xKvQ4GTt2A12wxJAVxatjUplDPbDafltXRkmrFkR3Bkmkd830IIMd5cfvnlXH755WM9DSGEEEIIIcalIQd2Z/sfi4QQQojRpGkarx17jX/f+e/UeaLrYFVmlPFD61Rm7d6CvvURAAoiEQoivWHFQYrx2EqwpOeRnltIbl4hBmdeahWcyTYm53Wu0jSNcGNjSjgXbm7ud7yxuDg5nJsxA0NOzijPenSoEZXuzmAsjPMlhXFdrX48bQEi4dT1GvuypplwZlmSW1Ym3DZZzt2WoEIIIYQQQgghhBj/hvyXDa2fNk1CCCGEGL7q1moefP9BdjbtBCDXYOfOoIkrP3oNHa8B4NcMmAknLfkW1nR0/v3TXDRr5lhMW8Roqkro2LHecK6qCn9VNZGOjtTBioJpypSENecqsMwoR38WtRiPhFTc7alVcT23Pe0BNHXw/0cqCtgzzP22qkzLtuLINGMwDVROKoQQQgghhBBCCDH+DTmwU9WTf/JZCCGEEANr8bXw249+y/MHnkdDw4zC1zq6uKXDhU3TUDWFt9UKXlAvpzpjMed3bOFnhv/CoKiENR3/HP5f3FE67eQHEiNGC4cJHD6cFM4FqmtQu7tTBxsMmMvKksO586ajs9tHf+IjKBSMDNCqMrqOXHdXEE7yuS6dXsGRacaZbY2HcYmVcvZMM3q9tGQVQgghhBBCCCHEuUt6BwkhhBCnWSAS4H/2PsGju/8TbyQAwGc93XyvrYPCSIQqtZTnI5fxkrqAWRUzuHnBJOZPyebZnTNZtH4WJUoTx7R87rh2CYXp1jE+m7OXGgwS2H8Af9XeeNVcYN8+tEAgZaxiNmMuPy8hnKvEPL0Mnck0BjM/NQFvKB7EdfVUxSW0rPR7Qifdh8GoS66Oi9+OriNnSzeh00l7dSGEEEIIIYQQQoiBSGAnhBBCnCaaprF59+P8cs/D1Ee8AMz0B/hBWzv5fgcvRD7HC5HLaLJO5UvzS1h3aQlFmb1rz33xkhLmT76GZ/+6hQc/t5SSHOdYncpZR/V68dfsS66cO3gQwuGUsTq7HfOM8t6quYoKzFOmoBjO/P9GaZqG3xOKBnEpFXLR66Av9Zz7Mln0SdVxyS0rLVgcRlnvWAghhBBCCCGEEOIUnPl/aRJCCCHGm65GqnY+zANHX+RDfQSAvHCYb7f7CHbM4ufqQt5Ty5lRmMGtCybxdxdMwGLsf32uwnQLZekahemW0TyDcS98/DjWQ4cIHz+OLj0df1V1bzhXXU3w8GHoZ31efXo6lsqKpHDOWFKCojsz2zVqqkZ3Z7C3RWWf9ePcrX7CoZO3Nbc4jPE2lY7ElpWx22abcRTORgghhBBCCCGEEOLcJYGdEEIIMRL8XVDzEs27/sRv3FW86LCj6RUsqsrSLicdJ5ZxV+QSwjoznzm/gGcXTOLi0syTViUlBk/G4uJROpnTR9M0UFW0cBjCYbT4JQLhEFokEr0fCkOk9zktHIqOj0TQQmG0SOL2sedjz3k/+AD3pk0UaxpHH3l0wLkY8vKiLS0TAjpDYeEZVSkWiah0twfiAVxXYnVcqw9PewA1cpIF5BSwp5mS21T2qZQzmvsPjIUQQgghhBBCCCHE6JDATgghhPi0IiE4+BrseZZAzV/5H7uRRzPS8DodABS5C6k/fh3PhieSbTfxjXklfGVeKQVDrJbr+POfabznXopVlaN//C/y/vEfca5a2SfsSgirYkFXb5gVeywhzBos6NLCA2zbczsSGx8Kx4O1pNAtEk56Lun5nvGhk6+HdjoYCgqwzpzZG87NmIEhN3dM5pIoHIxEA7h+WlW6W/10dwT6KwRMougUHJnmlFaV8duZFvTGM7NCUAghhBBCCCGEEEJESWAnhBBCDIemQd1O2P0M7F2P5m3lFZuVXxZk0mCM/rOq9xXQdfxaqv0lzC5K5+YFk/j8rELMhpNXMWmaRvDIEbr+tpGW3/629wlV5cS//Rsn/u3fTteZjS29HsVgQNHrwWhE6blvMEDsOvqcAcXQ+zwGffS+wYBi0BPu7MS34/2U3U944AHs8+aO+mkF/eGUFpWJlXK+ruBJ96E36HBkmaMtKpNCuWilnD3dhE4vgZwQQgghhBBCCCHEeCaBnRBCCDEUrYdg97PRoK79CAB7TSYemDiRj0zRIE4NpRM48VmU7tn83cyJ3LxgEnNKMk+663BrK93bttO9fTvd27YRPn584MFmMzqTKTWs0utRjAbQGxKCLn1yuGU0oMSf18eCMOPJtzXGQrP+tjXE9t3znDEWrCU8lxK6GQwoCaEcev2IrREXOn6cg8uWg5qwbptOh6m0ZET2n0jTNALd4XgQ15W4hlzsOuANn3Q/RrM+pUVl4rXNaULRnTltOoUQQgghhBBCCCHEyJPATgghxPjQ1UCOuwq6LoDs0tE5ZncLfLI+GtLV74w/3GR28IsJZWyiFQBNNRJsXUx6cAXfmFvGl+cVk+ccuO2l6vfj3fkB3du20b1tG4GamqTnFZMJ8/mV+D/6mKR+iDod0zZtxFhQMLLneRYxFhRQ+NM1NN5zbzS00+ko/OmaT/WaaaqG1x1Mro7ruR27HwpETrofs82QEsSlJawjZ7Ybzqh184QQQgghhBBCCCHE6BvTwO5f//VfWb9+PTU1NVitVhYsWMADDzzAeeedFx+jaRpr1qzhkUceob29nXnz5vH73/+eysrKMZy5EEKIUfXhExg23MFlmor2uwfhqofgwn84PccKemHfX6PVdAdfBS0WyCg6uict5ueWHF70fYQWC+tCHXOYbv4i/2vFHD5TWYDJkFoppqkq/urqeEDn++BDtGByK0RzeTn2BQuwL1iA7aIL0Vmt8TXsTjV4OtdkXHcd4RkX8vbzr3L5NVeQUTml33FqRKW7MxbIJVTH9bSr9LQFiITVfrdNZE0zxUK4fqrksi2YLPL5KCGEEEIIIYQQQggxuDH9C9Kbb77J7bffziWXXEI4HObuu+9m5cqVVFVVYbfbAXjwwQf55S9/yeOPP8706dP5l3/5F1asWMG+fftwOp1jOX0hhBCjobMeNtyBokWDE0VTYcOdMHU5pE8cmWOoETjyVjSkq/4LBD29z02YQ8e0a/hpG2zufA78h0AB1VfK/IxbuPO65Zw/MT1ll6GGhnhA1739XSLt7UnPG/Lz4wGdff6lGHJyUvaRcd11mOfNY+u6dSy8/nqsxcUjc75nuap3GnjjyaNo2jSe+d1RZi+PkFVoT1lHztMeQFO1QfelKGDPMA/csjLLgsF08rUJhRBCCCGEEEIIIYQYzJgGdhs3bky6/9hjj5GXl8cHH3zAokWL0DSNX//619x9991ce+21AKxdu5b8/HyeeuopbrvttrGYthBCiNHUdgi0PlVOWgTaDp9aYKdpcHxPtN3lnj+DJ2HduIwStJk3sCf7M/zik6N8sH8temstGEAJZ7A8/xbuXvxlchLaXkY8HrzvvUf3O9GQLnj0aNLhdDYbtrlzowHdZQswTZkypDaIhoICfFOnYpDKuhSapuHvDtHZ7KOr2Udns4/WOg+HPmpOGAS7XnUNuA+dXsGRacaZ0KIysVLOnmlGrx+Z9fWEEEIIIYQQQgghhBjIGdWjqbOzE4CsrCwAjhw5wvHjx1m5cmV8jNlsZvHixWzbtq3fwC4QCBAIBOL3u7q6AAiFQoRCoVOaX8/2Q93PcMeP9PZjZbzOe6zJ6yZGy3C+1/q+p7bHqsRG9T01rRQDkBhtaYqecFoJDGMO4bZactxVhGuz0NW/h+6TdSjNvWvHaZYM1Iqr8ZdfxwstE3n8/U9w8TuMGR+it4KimVhe+CXuuewbOMw2tFCIrh078G7fjm/7u/j37IFIwnpmOh3m88/HNn8+tvmXYpk1C8Vo7J1PODykeZ/r7w2qqtHdEaCr2U9Xi4+uFn/sEr0d8p98DTmAnBIHucUOHFkWnFlmHFlmnFkWrGkmdLqBg1NVjaCqQzuGODeNu/fUTzl+pLcfK+N13mNNXjcxWuQ9dXz9jI3XeY81ed3EaJH31PH1MzZe5z3W5HUTo+VUvteGs42iadrgvaBGiaZpfOELX6C9vZ2tW7cCsG3bNi677DLq6+uZMGFCfOw3vvENamtr2bRpU8p+7rvvPtasWZPy+FNPPYXNZjt9JyCEEGehp59+mmeeeSbl8dF8T3X4G1hW/aN4YKeiY1fJao5lLx7yPiY3b2Zm3ZMoJP+TF1GMHE+fQ13mfKrNs3nrhIl3m0OE09/GlP0Gii76D+p5yhy+4LiC7LYg9gMHsB04gPXQYfQJv9AABLOz8ZaV4S2bhnfqVFSr9ZTO/VyhRSDs1RH2KtFrn46IVxd/DG3wSkSdWcVgUzHYNHRGFc9RE30iXgqWdGOwnhH/5RHnsDPhPVUIIc4W8p4qhBAjR95ThRDi9PF6vdx44410dnaSlpY26NgzJrC7/fbbefnll3n77bcpKioCegO7hoYGCgsL42O//vWv43K5UlpqQv8VdsXFxbS0tJz0xTiZUCjE5s2bWbFiBcaEKomRGj/S24+V8TrvsSavmxgtw/le6/ue2tDQwKxZs0b1PVW/4Tvodv+/+H3f6tcxTJg1tIO0HUa3/SF0H/+pT3wDkWVrUC+4ie0NYf7n3WO8vu8EOucuzHl/Q2eMVnzPNc3gDnUJWZ/U4du+nfDx40m712VkYJs3D+v8S7FdeinGiSO0pl6Cs+W9wd8dSqqM62rx447d7u4IDrqtTq9EW1XmWHDmWEjLsZKWG72flp26hlzN9uNsffoAmhZdg27hl8sony8tRcXpMd7eUz/t+JHefqyM13mPNXndxGiR99Tx9TM2Xuc91uR1E6NF3lPH18/YeJ33WJPXTYyWU/le6+rqIicnZ0iB3RnREvO73/0uf/nLX3jrrbfiYR1AQWy9nuPHjycFdidOnCA/P7/ffZnNZsxmc8rjRqNxxH5oh7uvUz32SM59NI3XeY81ed3EaBnK95rRaMThcMTv+3y+IW87IvNor4U965IeMmQWD35sTYNDr8OOR2D/JiD1cykK8Lq7iF/8cS8HTnjQWY5hKXkJi6mWcpfG/Ho7CxvSMB/aA+zB3bOd0Yj1ooui69AtWIClYgaKbnTWNzvT3xs0VcPTEYiuJdfiS1pXrqvFR8A7eAtQo0VPeq6V9BwrablW0nNj1zlWHFmWQdtW9jVzUTFF5Zm88tIbrLxyCZl5jpNvJMQpGhfvqSMwfqS3Hyvjdd5jTV43MVrkPXV8Ga/zHmvyuonRIu+p48t4nfdYk9dNjJZP8702nPFjGthpmsZ3v/tdnn/+ed544w0mT56c9PzkyZMpKChg8+bNzJkzB4BgMMibb77JAw88MBZTFkIIMZreeSjaL3HSQji6dfCxAQ/sejoa1LXs73180iK0o1uT2mFGNB33bPVyQl9Hpfl5ZjdVM+tdjRl1GqYwgDt2AfN558UDOtvFF6E7h9tcRkIqXa3REC4eyLVEr7ta/ETC6qDb29JMvUFcrpW0nOh1eq4Vi8OIogw9lDsZR6YZS3YER2bqh3iEEEIIIYQQQgghhDjTjGlgd/vtt/PUU0/x4osv4nQ6OR5rNZaeno7VakVRFO68807uv/9+ysrKKCsr4/7778dms3HjjTeO5dSFEEKcbu7j8NGT0duL/k88sGvq8lOUWD3edhh2/DE6NhBtZRkxOmiYfC17J36RPb4cWg78kfuCj6F6dKh6eKp9Cd/oWktFfQPp3uTDGvLyogHdZQuwz5+PISdnFE72zBHwhnoDuT6Vcp6OQH8Fi3E6nYIj25JSKdcTzhnN+oE3FkIIIYQQQgghhBDiHDamgd0f/vAHAJYsWZL0+GOPPcbXvvY1AH7wgx/g8/n49re/TXt7O/PmzeOVV17B6XSO8myFEEKMqm2/hUgAii/l2eZiFun1HDMa+PHDz1I8ZSGX6z7hkqZnmel7D10sRTqsFrA2sorn/Avx7LbB7k50ahu3VHk4cjAvvo7dIj6JHyZo0mG8+AIKlqzCvmABpqlTR7TS60yjqRrdnUG6WrzJlXKxarlA9+CtKw1mPek51qRKuZ5wWjI4CgAAIABJREFUzpllRqcfnRahQgghhBBCCCGEEEKcTca8JebJKIrCfffdx3333Xf6JySEEOLM4G2DnY8B0HbRd3lx0138S/EENEVB0R7nvO4/Ygl42GfQOOKwcTBSwtuROXwSmYreZCbL2Mry5iouqT1IxYG9WP2+pN1rwBuXOqi47hYWrbgFXT9rn45nkbCKu9Wf0rqyp2ouEhq8daXVaUxaQy5620Z6rhWrc2RbVwohhBBCCCGEEEIIIcY4sBNCCCH69e4fINQNhbPZGbKzJ38vWiwk0hSFrQ4jWx2ZCRt0YwptZdHht7h0n8ZFBzVsgYF3rwCfvfkeJi+96rSexkjwtAfwt+rxtAfIzOtdpDboC6e0ruwJ5zztfgb7TIyiU3BmmeNryPVtXWmyyH8PhBBCCCGEEEIIIYQYTfIXOSGEEGcWfxfs+M/o7YX/xK6jf4uHdYlmWiYxMa2Uwl0NTPn4BJOr2jEFeyvHOp06Piw38UmRxu0vBNAlBFgRBVqzTUw+3edyina97uLtdQdAs/HUjh3kTUpDUaCz2YffExp0W4NJlxzIJdx2ZlvQS+tKIYQQQgghhBBC/H/27jxKqure+//7nJqrh+qJHkDmIQhRxKAIiEyCF+MAGk1izDUkj3El8d5ofDKZ4aq/G28Sf8tobszvPjErSh6j13AVjZKgKKggKCICiYjKjPbA0N3VY43n/P6o6urqobqroekG+bzW6nWG+u5zdp3uKtfi495bRE4ZCuxEROTU8tbvIRSEkk+xq3Q8T275dwCKGmwq6myCPhhXbbOs0o//3fXYkUiqqWvoUPIWLSJv0SJ8503hItOkurman4cv5X/9LY7DToR1v1/s4AdjpwzWO+zAils0HA1RX9NCXXUL9TXN1NW0UFvZTLil43pyh/c3dDj25rpSo+JSI+SSW3++W1NXioiIiIiIiIiInCYU2ImIyKkj0gKbHgKgcvrX+ObaWwnbIf5pi4uvrGnFJLH+XCKG2oENuEeNSoV03smTuoRU5TnlXPKNe/iXMXdRWhvncJGDf7nsLspzygf0rYVbotTVtFBf3dJhGzzcghXvfU3XNhd8dhSjpwwhMMSH26f/jIuIiIiIiIiIiHwS6F/6RETk1LH1j9BylGDhCL7x8SqOtB5hdHMFy9Ycoi2GM0iEdkVf+QoF1yzFM358ryPJrhl/DReWXsiKNSu4buF1nBU466R037JsGo+FqKtuToyYSwvmWhsiGds5XCYFZX4Ky/2prcfnYtVD2zusRWeYMOnioeQWek9K/0VERERERERERGRwKLATEZFTQywCG39N2IB/HTqMvcF9lLqG8LkVHjrHcQaQN28e3gkTsr58mb+MMa4xlPnLTrirkVAsNYVlKpyrbiF4uJV4zMrYLifgpqDcT2FZTnLrp6DcT16hF8PsGjrOvXEirzy2C9sGw4C5X5qosE5EREREREREROQTSIGdiIicGrY/gdXwMT8cehZbWz6mmFxu/VOAiVW70qbBTDJN3CNHnNTu2JZNY12o0xSWzdRXt9Ac7GG0nNMkUOpLGy2Xk9gv9fd5CstJs4ZSMT6fF59/hUVXzKWwNPdE35aIiIiIiIiIiIicghTYiYjI4IvHsDfcz31FBazxmBSGnNz7lwCFe3YRNp34lyyl+a8v0+otxhc6xugf346rvG9r0DXVhQkdc9BUF6aw1JU6HwnFCB5upa6mmbrqtLXlalqIRTOPlvPlu1Mj5ArL2sO5vGIvZjej5Y5XbqEHb3Gc3EJPv11TRERERERERERETi0K7EREZPDtfIY/xo/xWHEhJUGbX/0lH89HB2h0+dh1678x7dMXsKlubmpqSE/FRAqyuKxt28SjFu9uqGTDig/B9vP45s0M+1QhhgH1NS001YUztjcdBoEhPgrLO05hWVjmx+N3ZWwnIiIiIiIiIiIi0hcK7EREZHDZFn/b+HP+3+JChh+2+Y+VPty1hzniC/B/Lv9X/vOahfz3T9/AtpPlNqz7v7vYvaUGwzCIRS1ikXhiG7WIp+9nGCH38ft1HY69ua72KSzLclL7+SVeTId5sp+AiIiIiIiIiIiInOEU2ImIyKB6++3f8iNPiLMPwo+fNnG1NrE/r4yfzLyZB268lB0vHkyFdekOvVfX9WQfnLdwOGPOK6WwzI83V6PlREREREREREREZPAosBMRkUFTE6vmF+8/wvnv29z2FwtHPM6einH85LybuKZiGO///n1CzdGuDQ246Oox5BR4cDhNnG4HTpeZ+HE7cKTth5qj/Pc9b3YI/QwTpswfTm6hd+DerIiIiIiIiIiIiEgGCuxERGRARSIRALZXb+eRpt8x6+04X10Tx8Cgauol/HnIEr4ccuPZ20oIyC/xUjYmn91vHU6tYXfxF8Zx9swKXC5Xl+t2lut1MfuL41n/xIft7T8/DneOmbGN2+3u9brd1UajUezuhgOeYK1lWUQikYz1fbmuy+XCMAwAYrEYltX9tKF9rXU6nZimecrUxuNx4vF4xufmcDhwOBwdajMZiFrLsojFYhlrTdPE6XSeMrW2bRONdhOmH0etYRhZfZZPlVro+pkTERERERERETlRCuxERGRA3XvvvezO280h5zt85TWLS96FiCuPd865jrr8zzA9kgiICsv9fBTZzhFHFXsOglnixhHzEXe28vS61xi5dyTLli1LXfeBBx6gpaWl23sOHTqUL959Ay8+/wqLrpjLo396mKfXBbutHTJkCN/61rdSxw8//DBHjhzptjYQCHD77benjh955BEqKyu7rfX7/Xzve99LHT/22GMcOHCg21qXy8WPfvSj1PG+ffu47777uq0FuOuuu1L7K1euZOfOnRlr77zzzlTY8Nxzz7F9+/aMtd/97nfJyckB4IUXXuCtt97KWPvtb3+bwsJCANauXcvGjRsz1n7zm9+ktLQUgPXr1/Pqq69mrL355psZNmwYAG+++SZr1qzJWHvTTTcxevRoAN555x127NjBjh07uq294YYbmDBhAgA7duzg2WefzXjd6667jsmTJwOwa9cuVqxYkbH26quvZurUqQDs2bOHxx9/PGPt5ZdfzoUXXgjAgQMHWL58ecbahQsXMmvWLACqqqp4+OGHM9bOmTOHefPmAXD06FF++9vfZqydOXMmixYtAiAYDPLggw9mrL3gggv47Gc/C0BLS0uPf5NTpkxh6dKlQCLQuvfeezPWTpo0ieuvvz513FPt+PHj+dKXvpQ6vu+++zIGZiNH9u074utf/3rq+KGHHiIYzO474g9/+APDhw/P2GcRERERERERkWwosBMRkQHV4mih5OBWvvNKgIa80bw34Wyqyi8A040baPIZXHvjJMZOLeXe/3gZkv8WbzkiWI6eR730JLfQg7c4Tm6hp3/eiIiIiIiIiIiIiEg/UWAnIiIDaslnZxP8fiubLlqSmJ8y6aijidf9bh763zMZV5YPJEZ4tYlGo7zwwgtcdtllHaZqbHPbbbdlvGfn2vTRMb25+eabs65dtmxZj9NRprvxxhuzrh09ejSLFi3qMGVfJkuXLmXJkiUZX0+/xpVXXpkaMdVb7WWXXcbChQsz1rZNfwgwf/585s6dm1Xt7NmzUyPHequdPn06F1xwQVa1U6dOpaqqKvX30lnbVJQA5557bmoEXXfSaydOnMidd96ZVe3YsWOzrh05cmSPtW1TfQJUVFRkXVtSUpJ1bSAQyLrW7/dnXetyuXqs7fz5bKvdsWMHa9as4Y477shYm/4dAYmRq2VlZSxcuHDAviO++tWv9jjyU0REREREREQkGwrsRERkQHl21bN3TMewDtviUHQriy79IuOTYR10XCfKMAwcDgdut7vbACa9tjvp0+b1VtuX66bLJlA7nlrTNDO+7xO5bnrA9UmrbVsfLpvnlr6WXLbX7e/att9xm5UrV7J9+3YWLFjA7NmzU+ffe+89nnzyyQ7ToPblupCYLjR9CtDc3FxGjBjBwoULU9Oa9sYwjC7X3bdvH8uXL+f73/9+l8/u8XzmpkyZwsSJE3ts2/m1L3zhC6nfe2+12fQhG335zImIiIiIiIiIZGL2XiIiItJ/WsLujmEdgGFSkV/ErfPHDU6nRE5BTqeT119/ndbW1n6/tsfj4Y477uCOO+7g2muvpbq6mieeeALLsrrU2rZNPB7vt3vHYrGs6lwuF7m5uX26tt/vx+PRtLciIiIiIiIicvrRCDsRERlQZ00/jx1vHAKj/f8ZMew40y+bgdeV3WgkkTPBmDFjqK2tZf369SxatChj3c6dO1m3bh21tbXk5uYyffp0Zs6c2ev18/LyUtu5c+fy9NNPU1tbS2NjI8uXL+fGG2/k5Zdfpqamhi9/+cuMGjWK119/nS1bttDU1ERxcTGXXHIJkydPpq6ujuXLlwPwi1/8AkiMkFu6dCmPPPIIpaWlOBwOtm/fTmlpKcuWLWPjxo1s27aNuro6fD4fEyZMYOHChanA7Z133mH16tX88Ic/BGDdunXs2rWLmTNnsnbtWkKhEOPGjeOqq65KtXnkkUcoLy9n8eLFAPzqV7/iM5/5DLW1tezcuROv18sll1zCtGnTUs/h4MGDrFq1iqNHj1JaWsoll1zCk08+yS233EJFRUVff20iIiIiIiIiIsdFgZ2IiAyo0ZM+xTklv+Yfx5Zg48AgTlnxK1yx8GeD3TWRU4phGCxYsICnnnqK6dOnEwgEutRUVlayYsUK5s6dy+TJkzl06BCrVq3C5/MxderUrO/VNt1o+ki6NWvWsGjRIgoLC/F6vaxdu5b33nuPK664gqKiIg4cOMDTTz9NTk4OI0aM4Prrr+fPf/4zt956Kx6Pp8NUkdu3b2fatGl87WtfS63daBgGixcvpqCggLq6OlatWsWaNWu44oorMvazrq6OXbt2ccMNNxAKhVixYgUbNmxgwYIFGdts2rSJefPmMXv2bHbu3MmqVasYOXIkQ4YMIRwO88QTTzB+/HiuvfZagsEgq1evzvq5iYiIiIiIiIj0FwV2IiIysIIfM9v1J84f8jeCsXICzmr8jjoIfhMCwwa7dyKnlLPPPpvy8nJeeeUVrr766i6vb9q0idGjRzNnzhwASkpKOHLkCBs3bsw6sAsGg2zcuJH8/HyKi4tpaWkBYN68eYwdOxaASCTCpk2buOmmmxg+fDgARUVFHDx4kC1btjBq1Ch8Ph8AOTk5qf02RUVFXUYJzpgxI7VfWFjI/Pnzef7553sM7GzbZsmSJakRdeeeey579+7tMbAbP348F154IQAXX3wxb7zxBvv372fIkCHs2LEDgCuvvBKXy0VpaSkNDQ0899xzvT84EREREREREZF+pMBOREQG1LFDOynGJtdxjFzHsbTz71GswE6ki0svvZTly5d3CLjaHDlyhIkTJ3Y4N2LECN544w0sy8I0u1+uOBwO87OfJUa1RqNRKioq+PznP58aaQcwdOjQDveJxWL88Y9/7HCdeDye1bSR6ddqs2/fPtavX8+RI0cIh8NYlkUsFiMSieB2u7u9TkFBQYc16vLy8mhubu7x3mVlZal9wzDIzc1NtTl27BhlZWUdRgMOG6bvIREREREREREZeArsRERkQO2zyimwDRyGnToXs032W+UUD2K/RE5Vo0aNYty4cbz88sucd955vda3TTnZE7fbzS233JIKsLoLyNJDrLZrfulLX0qtfdcmPeTLJP1aAPX19fzpT39i2rRpzJs3D5/Px8GDB/nLX/7SYVrOzroLIHt7vz21sW0bwzB67b+IiIiIiIiIyMnW/f92LSIicpIMGzmOH8X+FzE78Z+gmG3y49j/YujIsYPcM5FT16WXXsoHH3zAoUOHOpwfMmQIBw8e7HDu0KFDFBcXZxxdB4mRZsXFxRQVFWUczdb5Pg6Hg2AwSHFxcYeftrX1HA4HkF1gWFlZiWVZLFq0iOHDh1NSUkJjY2Ov7fpbSUkJNTU1xGKxDn0TERERERERERloCuxERGRAVQR8TF3yr1wSeZAvRH7MJZEHmbrkX6gI+HpvLHKGKisr45xzzmHz5s0dzs+YMYN9+/bx6quvcvToUbZt28bmzZuZOXNmv97f4/Ewc+ZMVq9ezbZt26itraWqqorNmzezbds2IDFdJcAHH3xAc3Mz4XA44/UKCwuxLIvNmzdTW1vL9u3b2bJlS7/2ORvnnHMOtm3z3HPPceTIEXbv3s3GjRsBNPJORERERERERAaUpsQUEZEB9/kLRjBj9FL+/Nd1/PLyeYwoyeu9kcgZbv78+bz77rsdzg0dOpTrrruOdevW8eqrr5KXl8e8efOYOnXqSbl/Tk4O69evp66uDq/XS0VFBbNnzwYgPz+fefPm8dJLL/HMM88wZcoUli5d2u21KioquOyyy9iwYQMvvfQSI0eO5NJLL2XlypX93u+eeL1evvjFL7Jq1Sr+67/+i9LSUubMmcNTTz2V1VSfIiIiIiIiIiL9Rf8SISIig6Ii4GV8wKYi4B3sroiccroLugoKCvjJT37S5fykSZOYNGlS1teeOnVqj4He6NGjueuuu7qcNwyDiy66iIsuuihj2zlz5jBnzpwO55YtW9Zt7YwZM5gxY0aHc1OmTMnYz3nz5jFv3rwer9H5XrfffnuX+37jG9/ocDxixIgO53bs2IFpmqmpPkVEREREREREBoICOxERERE5Y23bto3CwkLy8/Oprq5mzZo1TJ48GZfLNdhdExEREREREZEziAI7ERERETljNTU1sW7dOpqamsjLy2Py5MnMnz9/sLslIiIiIiIiImcYBXYiIiIicsa6+OKLufjiiwe7GyIiIiIiIiJyhjMHuwMiIiIiIiIiIiIiIiIiZzIFdiIiIiIiIiIiIiIiIiKDSIGdiIiIiIiIiIiIiIiIyCBSYCciIiIiIiIiIiIiIiIyiBTYiYiIiIiIiIiIiIiIiAwiBXYiIiIiIiIiIiIiIiIig0iBnYiIiIiIiIiIiIiIiMggUmAnIiIiIiIiIiIiIiIiMogU2ImIiIiIiIiIiIiIiIgMIgV2IiIiIiIiIiIiIiIiIoNIgZ2IiIiIiIiIiIiIiIjIIFJgJyJypmmopKRxJzRUDnZPRERERERERERERAQFdiIiZ5atf8T5m/OYtfvnOH9zHmz942D3SEREREREREREROSM5xzsDoiIfKJZcYhHwYomtun7VgzikbT9aOLYikI8lkWbZF2XNpGO7dvahBvh4CaMZNcM24LnboOxCyAwbFAfk4iIiIiIiIiIiMiZTIGdyKkiNU3heVA8crB7c2qwrLQAqnOoFcsQWvUUhKW3yRBq9dgmmnm/u/ZWFGxrsJ9iz+w41O5VYCciIiIiIiIiIiIyiBTYiZwKtv4R53PfZpZtYf/ml3Dlg3D+P5/YNVNhV3cBU4aRWH0OqPop1Orct7bw7VQPu46Xww2mCxzOjvumCxzJH7PTNrXfXRt3L+2TbcJNsPoHgN3eF8MBRWMG7VGIiIiIiIiIiIiIiAI7kcETaYG6ffDRW/DcbRjJEMWwLfjLv8K7zyQCl95CrUzhmx0f5Dd4khx3qNW5TbImte86/iCsxzbu9uubLjAdYBi9v8+Txe2n6q/f4ZDTZHjMouLy+zW6TkRERERERERERGSQKbATOZnaQrljexLTDtbugdrkcWNlDw1t2PNy//fH7OvorEyhlpPug7Js2/R2zwzh2WCHXZ8APzgaZtVZQ8GwwTb47NEwPx/sTomIiIiIiIiIiIic4RTYiZyo7kK5Y3sT+z2GcoA3AIHhUPOPTi8YMP/HkFt6YuFZ5yBMYddpybZtolaUSDxCOB4makUJx8NE4pHEjxVJHTeEWjnc1MTRpmaONrdQ29pCfWsLwVAr9eFaWr0bOKs2wMhjJRwoPsrz/Cc3VC/k3PJRg/02RURERERERERERM5YCuxEshFpSYZxbaPk9vYtlCsaC8VjE9uiMcn9MeAvStRs/SP2c7dh2HFsw4Fx5QMnvoadnDDbtolZMcLxcK9BWdtPel04HiYaT7axuq/p0NZqr+/c9oSZgA+Wvn0h5eEvgmFy7lGLas8TbD1ntwI7ERERERERERERkUGkwE6kTaQ5MV1lKpDb037cWNVzW29BewiXKZTryfn/TGzkHN782xNMX/xFXMUj++c9nabSg7LOQVfbcU9BWcZALVPbtKCsc9tThWnZuKPgjoEr6sAdceCMOXBHTdxRB66oiStm4o4aeC0H/piLXLsAP4V4rQBOAhixAiKuT7WPtDRMysNfYHI4b3DfnIiIiIiIiIiIiMgZToGdnFkize0j5VJTWLaNlOtjKJfazzKU60WN08FbXg+jnA7OOuGrHZ9sgrJUOJZh5FhPQVmXsKy7AO0UC8rSuUwXPsNNjuUix3bhi7vwW078lgO/5cQbc+C1THxxB+64gTdm4I4buCJAOI4dsrBDceywBaEYdjiOEYpBJI4jEsMdt3DH47jjcVzxOJ54LLmN4rDttJ7EiZtuQt4AIW8Rrd5iQt6ixI+niJC3mIgnkKq2TYgCuLt5U4aDwsPxk/vgRERERERERERERKRHCuzkkydTKHdsDzRV99zWV9j9KLl+CuUyeeqDp7hn0z1YWDz6zKPc9pnbWDBiQa/TJPYYqHUabdZjgJZ2bGP33uEB5jJduB1uPA4Pbocbt+nGY7jIsZz4LRf+uBOv5cAXTwRm3piJN27iiRt4kqFZYmQauGIWrhg4o3GcUQtH1MIRiWNGE6GZEY1hhKPJbQTCEexIBDsUxo5EINY6IO855vAS8hbRkltErbeY1rQwLuQrJurK7fUaDmLkOML4XRFyPDGcdoT3gxVgmO1Fdpzis4efxHciIiIiIiIiIiIiIr1RYCf9rqalhr3RvdS01HBW4CSNFQs3Qd0+7KO7idXuJlq7h2jdfmK1+4i1HCFmQAwjsTUMYhhEDYh6PcQ8ecTyyhM/uWXEckuI+UuI+QuJOj1ErSgxK5b8qSN29E1ih19PnWt7vWNdjJgd61LTpS6tpu21aDyKhZV6axYW9799P/e/ff/JeXZ9kB6UuUxXe2DWFpo5PHgMF762sCzuwB934LEceONGMjAzcUVtPHEDV8xO/ERtnFEbZzSOI9YpMIvEMCMxiEQwIjEIh7HDEaxwCDscwQ7VYYXDEIudtPdtJ396EzUdhE0XEYeLiMNJJLkfdriIms7E1uEkbLqwXG5cfi9uvw9Pjh9/bh4uXwCXJx/TkYONl3DUSXOrSVOLTSSLQYZun5O8Yi95RV7yi72J/dSxD0+OE6Nt+sukggf/wps7fWA4wI4zfVIrhZ9SYCciIiIiIiIiIiIymBTYSb969N1HuX/L/djYPPLMI8waOouxBWOPL8yKh4lFW4nGQsTiYWJWlJgVJ2bHiWETMwzi6WGECZS4gWFZ9LQBQg0Q+gCOnqSH0UdFDTYVdTZVhQa1+QZehxe/y58xKHM5kufN5HkjMT2jN26mftwx8CS37nhihJk7ObrMFbVxRC2c0Thm1MIRjWMmwzIzGkuMLEuGZXYohBVJbO1wA1Y4jB0OJ4KzaLTfnsHxTsxouFwYHg+G14vpdmN4vRgeD6bHkzzvwfQkz3k9GG4PtttNMw6abAfBuEF93KQ2ZnAsAkciUBOyORIhEbg5XF3CuIjDiZ0cqeZxmgwt8FER8FIR8FGR76HM52aIbZIbB3fIJtoYofFYiMbaEA3HQgSb4tDU3btpjwq9Oa4OIVxecVowV+TF43f1+VlN+/ZVjHp3LxtWvsTFSy+lZPKY43zqIiIiIiIiIiIiItJfFNjJCWmNtfJ2zdtsrNzI+o/Ws79hf+o1G5sNlRvYULmh/25oAIaR3Ome03DgNF04TWeHH1f6OaPTcYaabs+nH2dT01ZnOBIhWXMYZ0sIsznx01x7mNf/50EuftfGIBHX/GOkwWemzsEbN5PBWKg9OAs3Y4drO4VoYezjDM5sEkFZv6xi5nKlArP2sCw9RHOngrPuQrTEOQ+GJ1nr9WJ4vJieZHt3sjZ57dQ9HI4O3YjGLWoaQlQHQ1QGQ1QHW6msD1EVbE2dO1ofxs40jM5Nar03t9NkaMDLyICXoQEfFQVeyvK9lLmc5FkGvghYTVEaa8OJQO7jVhpr62iIWDT08rh8eS7yin2JEK4obYRc8tjtPTlf0YEJwzHOKSMwQSPrRERERERERERERE4FCuykTyzb4oO6D9hYuZGNlRvZWrOVqNVzUPRPwy9luDMHZyiY+Gmtx9VSi7P5KM5wA04bnLaNi8TWaYMTO3HOnYczfxjOwFk4A8NxFYzEWTAKZ+EonDkl3QZjnacA7C+2bWM1t2A1NRJvaMBqTN82YjUeI97YhNXYkDxObOONDViNTcQbGyEaxQbSn5gJzE47NoBzDthEDqwicryddTo7ji5zezoGZp2DsQ4hWuJ8zyFa8lznkWydgrOTIRa3ONwYpirYSlWwnqr6EJVpQVx1sJXDjT2EcWncDpPygJeKgJehBT7KA16GBryU5XkpdjjIjQEtMRqPhWmsDdFY3UrDu3U01YbZHbN6vX5OwE1esa/TVJWJ/dwiLy73yX9eIiIiIiIiIiIiInLqU2AnvTrccphNlZvYWLmRN6reoDZU2+H18pxyZpVdwNnuYu7d9SjpMYZp29zx+nLK4z2M3/IVQfFYKBoDRclt8ZjE1lfYb+/Dtiys5mashgbibWFbU1Ni2xasNTQSb0yGbY1NqVqroYF4UxP09D6yZZo48vIw8/Nx5OVh2zbh997rUha49lo8Y8d2DdHSR5d5vRjuTiGax4PhPD0/2nHL5nBjiKpgiKrkiLiqYNq2PsThxhBWFmGcy2Ekwrj8xKi4ikDblJVeKvK95NsGjtY4TbVhGpJTVTa+10LjsVr21Ib5sJebGAbkFHpS68V1nroyr9CLw2X205MRERERERERERERkU+y0/Nf9eWkSp/mclPlJnbX7+7wut8Jb1HwAAAgAElEQVR0c6FnCBdZLmY2NTJq7x6Mf2wGwJWbw3+6Cymrh5oC+JdIXSKs64dQzo7HE6PZmpJBWoeQLbltamwP3TqFbVZjI1kNu+qN04kjPx8zLxdHXj6O/DzM9G1ebtpxXrI2LxHS5eVj5vg7jAKMVleze/4CsNKiTtNkyL/ciqu8/MT7e4qIWzZHm8JU1rePhquqb6WqIbkNhjjcGCaeRRrnNA3K8r0M7RTElQd8DC3wUprjwROxaaoLJaapPBaisTpE485aqo61srs+gt3LfUzTILfIkxbC+TqMkMsp9OBwKJATERERERERERERkROnwE7ap7n8+HU2HnqVrUf/TtSOpV43bJgcjTGjpZmZrSGmhMK42N31Qt4A87dHOfutOCRXY6u4wIYfPwGfuhw7Gu0QtlkHGoj/fXNyisnewzerublf3q/hcmEGAslRbnk48noI3/LzMHPzOhwbXm+/TrvpKi+n4p67qfrpvyVCO9Ok4p67T6uwzkqGcW2j4SrrQ1Q3hFLhXFUwRE1DiFgWYZzDNCjPbwvgklNVdgrnCtxOmuuTa8bVhhIj5HYlRsdtrQ3RHAwnFufrgek0EkFcWgiXmr6yyEtOgQfTPDnTq4qIiIiIiIiIiIiIpFNgd6ax4hD8iMPV29j08WtsPLaTN0JV1NJxqsfyWIxZrSFmtLQyPRSmIDn6q8VbxpGCszjiGkaVo4KDlLMvXsoH0SF4aw7w47fuJxHWARhUvRXgg8//FHf8TjzRcL+8BcPnS45Wy+sYuiW33YVs6SPeTI+nX/rRnwo+9zk806ezfsUKZl93Hb7hwwe7SymWZXOsOdIexKWmqWwP57IN40wDypJhXEWBj4r8xHZoWjhXkushHoknpqhsGx13OETje8f44FiIt2tDtDb0vrqf02W2T1NZ7COvyNNh6kp/nhtDgZyIiIiIiIiIiIiInAIU2J3CqoIhPgwaVAVDjChxZd8wFoHgIajdC7V7iR3dTfPR3Wxt3MdmO8gbXje73e4OTfyWxYWtIaaHwoxrzSEWGcK+eBmb7TL+xy5jv13OQbuUcMjd5XaBcBNzP1rHlXtfpz2sa2OQF+o4Mq7F6aHZ5aXJ5aPZ5aPZ2bbvTRy7fcR9OZCbCOOceXm4AgE8BQH8RfkE8nII+FwE/C4KUls3AZ8Lr8vs19FvA8lZXk7r2LE4B3BknW0nw7gO68Ul9+tDVDW0UhMME4lbvV7LNKA0z5tcLy59qkpf6tyQXA9Oh0m4NZYM41oTo+Peb6L62FE+TAZ0oeZor/dzeRzkFSdHxxWljY5LHvvyXKft34KIiIiIiIiIiIiInFkU2J2innzrIA8+/QojjWqefq+eb18zlyVThxFsiVLfGqU+2EDk6F44thezfj/epgPkNR+kMPQRRbEawOIDt4uNPi8bfT62ej1E8wwgFwDDthkedlLeUoi3eTiNLeP4uz2U1fYQoml/FqYBBX43BT4Xk/2u1H6h22Dc3u2M3PIKBTs2Y8QTI/RsOkZ2FgZVP/gZ8WEjqDc91OKiPmIl3kdLlGBr4v0EWyIEW6M0RzqO9AOgCWiy4eN6oL7H5+Z2mokQz+eiwO8ikAzyEvvt28S+O1Wb73Ph+ISNtrJtm7qWKJXJ9eGqg61UBkOJ9eNS50JZhXGGAUNyPR1HwwV8yVFxiVCuNC8Rxtm2TbglEcg1HGtNjo5r5J3k1JVNtSHCLbFe7+nxO9PWj2uburI9lPP4nQrkREREREREREREROQTQYHdKaiyvoWtz/ya9e7f4zBsLNvghWensfLZHEaZNYwwaphg1HZpd9jh4HWfl42+Qjb5vNQ5HB1ed8dyyIlMwGucT7l3CiUFhQSGuij0u9MCLTeFbSPW/C7yPM7UOl62bRN6dyfBlStpWLWKeH17eOb99KcJLF3C1r1HKX/8/+CwbeKGQeVXb2PRV5Zm/d4jMYuGUFuYlwjx6tPCvcRxpD3oa42mQsy4ZROJWRxuDHO4se/Tb+Z5nRSkjdYLtD2TDkGfu0v453M5+iU46suIStu2qW+JUhlMrBFXmQzkqupDqXNVwRDhWHZhXEmuJxXEpUbGpYVzZfleXA4zde/Wxmj7+nHvN7L72BG2pk1hGQ13E7x24s11pdaPy20bKVfsSwV0Hp++nkRERERERERERETkzKB/ET+ZGiopadwJDedB8cje62MRdm5ew/vrHuPnzr/SlgGZhs1i51tdyo+ZftblVPBGjp+/e2JUmh2nnvQ6fJxbMo2ZQ2cwb/gsRheMPq5gKXr4MA3PPU/wmZWEP9ydOu8cMoT8q66kYMkSPOPHA3ApsP/az7L2qeeYf+2VLJo0rk/3cjtNSnI9lOT2bZ0527ZpjsSpb4lQ3xKlIS3Qq2+JUt8aSZzrFP4FW6M0hROjvRpDMRpDMQ7R2rc+O8wu4V6+rz34K/Cnn0uEogGfi3yvE2cyBHvyrYP88Om/Y9kOfvvea/zkiklcNKa4fZrKTkFcVbCVULT3MA4SYVxiasq0tePSgrmyfC9up9n+LC2bloZIIow70krNrgZ2t60llwzlYlnc25fvTpuuMhnMJUfJ5RZ5cHv19SMiIiIiIiIiIiIiAgrsTp6tf8T53LeZZVvYv/klXPkgnP/PHWtsG47thj1raXz3BVyHXmeSHWISgAHVDgcHXU5GRGOUx+PUjf8cVWPO5Y14kI2Ne9h69O9ErSgQJNHEYHLxZGYMncHMoTOZMmQKLkcf1r5LY4XDNK1dS/3KlTRveB2sREBjuN3kXXopgaVLyJkxA8PZ9U9o2PiRFJ87hmHjswgp+4lhGOR6nOR6nJxV2Le20biVNnqv48i+9G3b6L761mgq/ItZNpG4xZHGMEeOZ1Sfx0mO10l1MJQ6Z9lw93M7s2pfnOOmosBLeb6PoQXtU1W2BXJlAQ8eZ8eRlpZl01wfTgRwHwTZUVuTWEeu7acuhBWze76xATkBT4cwLn39uLwiL063o+driIiIiIiIiIiIiIgIMMiB3WuvvcZ9993H22+/TVVVFStXrmTJkiWp123b5u677+Z3v/sddXV1TJ8+nYceeojJkycPYq+zEPwYnvs2NabBQZcnEbg9dxuMXQBuP+x9FfasTfwEDwGQl2x61M6npmAqu+Jvc09JIZZhYNg2nw5H+Nh8n9oPNne4VXlOObOGzmLG0BlML59OgbfguLtt2zah7dupf+YZGv76N6yGhtRrvvPOI7B0KfmL/wlHfv5x3+NU5HIc/6i+lkg8saZgcprOtuk5ewv/UqP6wjEaw92v55bndTK80J8K4ioCyVAuGc6V5XvxurqGYvG4RXNdmIajIfa+H6TxWGtqZFxjbYim2jCW1XMgZxiQW9gphCtOGylX6MWRNipPRERERERERERERESO36AGds3NzUyZMoVly5Zx7bXXdnn9l7/8Jffffz+PPvooEyZM4N///d9ZuHAh77//Pnl5ed1c8RRRu4enc3zcXVKEZRiYts2tdUFm/ekqmhs+osWAFtOk2TRoyA/wAUPYY5QQKyxn2LASwlYDb1QXpS5nGwZ/93ogEsTv9HNh+YVcNPQiZg6dyaj8USe8flq0uprgs38h+MwzRPbtS513VlQQuPoqAldfjWf06BO6xyeRYRjkeJzkeJwMK/D1qW00bqWm7dxzpIlb/u/b5MShMG5S57BoccCLt19CRaDrdeNRi8baEEd2B9vXkTvWmhoh11wfxu5lgJzpMMgt9CTWjGsbIVfUHs7lFHpwOBTIiYiIiIiIiIiIiIgMhEEN7BYvXszixYu7fc22bR544AF+9KMfcc011wCwfPlyysrKePzxx7nlllsGsqt9Uv3+86mwDsAyDH5dVMCviUBOaTctIkAlUMnuyszX/f4F3+fzn/r8cU9zmc5qbaXxpZcIrlxJ86Y3aEt4DJ+P/EULCSxZgn/6dAxToc3J4HKYFOd6KM71MHZILndNHknDhhpMDCxscs4vJvJRC//YXpu2dlwrDcdCtAQjvV7f4TST4VsylOs0Qs4f8GCaJxb0ioiIiIiIiIiIiIhI/zhl17Dbt28f1dXVLFq0KHXO4/EwZ84cNm7cmDGwC4fDhMPta4k1JKd1jEajRKPRE+pTW/uermPse5U92/6IVTGky2s5tpNwLEA45sO23OS6cphcUcKowiL8Lj85zhz8Lj8xK8Z/bvtPbNqHSZmGydxhc8EiuW5d39m2TWjrVhqe/QtNL76I3dyces07bRr5V11F7qKFmDk5AMTicYjH+3yfbJ7TJ4Ft21hxm1jEIhaJt2+jiW20w/m0/WjHc6HmGE0f1GOSCNBMDFq31vL81tqM93a6TXKLEmvItW1T+8VefLkujB4CuXg8djy/WvmE6MtntPN3al1dXartQHynnkh9f7cfLKdrvwebnpsMFH2nnl6fsdO134NNz00Gir5TT6/P2Ona78Gm5yYDRd+pp9dn7HTt92DTc5OBciJ/a31pY9h2b5PnDQzDMDqsYbdx40ZmzZrFxx9/zNChQ1N1X//61zlw4AAvvPBCt9e56667uPvuu7ucf/zxx/H7/Sen80m5oUpmvX8Pdxb7WJOb0+E107bx7P4Gh2OjKPbYXD7c4vwSm0yZypbwFp5tfRYbGwODq31XM80z7bj65aytJX/rVvLf3oq7tj0EihQV0XD++TSeP5VocfFxXbs7sVaDWIuJ02/h9A3On5dtAxbYFthxAyue2Npdtol9K26karvWJF/vfN4C7JM3Ss3hi+PKs3H4LJw+C4fXxulPbE23zQnOhCqSlSeeeIInn3yyy/mB+E4VEfmk0XeqiEj/0XeqiEj/0XeqiMjJ09LSwg033EAwGCQ/P7/H2lM+sKusrKSioiJVd/PNN3Po0CFWr17d7XW6G2E3fPhwjh492uvD6E00GmXNmjUsXLgQl6vjtJQ7PtzHsKeu4tm8Zn5TWAA2mNipNewm1Xyana3L+NcF4/jCtLNwO3ufavKj4Ec888ozLJm7hLMCZ/Wpr1ZLC00vrqHh2WcJbdmSOm/4/eRedhn5V12J9/zz+33Ky12bqln/xIfYNhgGzP7ieCbOKO9QY9s28ZjdzYizbkajdaqJdq6JWsTCbaPaOp4byL9swwSn24HTbSa2LhOXJ7HtcN5tJn5c7efisThvPruftAGVGAZ88e4LyS30DNybkDNGT99lnXX+Tq2srOTcc8896d+p/VHf3+0Hy+na78Gm5yYDRd+pp9dn7HTt92DTc5OBou/U0+szdrr2e7DpuclA0Xfq6fUZO137Pdj03GSgnMjfWkNDAyUlJVkFdqfslJjl5YmQp7q6ukNgd/jwYcrKyjK283g8eDxdQw6Xy9VvH9r0a23ZX8tvXtrJNw7ewdt5QX5TWAJAqHoJhU3llHn2UhMew6bYKNbcPpPxZXlZ3+eswFmMcY3hrMBZWfXdtixaNm8muPIZGl58Ebu1NfGCYZAz4yICS5aQd+mlmCfh/4yxLJuP36/jtcc/bO+PDa89/iHbX/ooOXVkewg3kGGaaRo4Pe0BmSsVnqXvt72WHq45cHna951uM/l6+n7idUcWAWxP/HleXnlsVyronHvjRApLc/vpCYh0L5vvRZfLRW5u+99ia/J75WR9p56M+v5uP1hO134PNj03GSj6Tj29nK79Hmx6bjJQ9J16ejld+z3Y9NxkoOg79fRyuvZ7sOm5yUA5nr+1vtSfsoHd6NGjKS8vZ82aNUydOhWASCTCq6++yi9+8YtB6VNVMMSHQYOqYIjDTY088NKHbNh9hF86f4czZx8/GVIKwMJhn+fp96ZyGDgcG5Vqf7QpwvjMWeNxi+zfT/2zzxJ89llilVWp8+5RowgsWULg6qtwpYWe/aG5PkzNvgZq9gep2d/A4f2NRMPdL4oWPNya8Tqmw+g2DEuEZWn7bSPVPF3Dss4hm9OdHN2W3Hc4+ncU4ckwadZQKsbn8+Lzr7DoirkK60REREREREREREREziCDGtg1NTWxe/fu1PG+ffvYtm0bRUVFjBgxgttuu417772X8ePHM378eO699178fj833HDDgPf1ybcO8sOn/45lO/jNztdS57/hfJ4Lva9zY1kZUcNg4ciF3HHe7Tzz8itYaaPIHIbBqJL+G9kWb2yk4W9/I7jyGVrfeSd13szLI//yywksuRrfeedh9MNCZ9FwnCMHG6je18DhfQ3U7G+gqS7cpc7hNolHrA7nDAMWfm0yecXeLiGb4zQJ0wZKbqEHb3Fc02CKiIiIiIiIiIiIiJxhBjWw27JlC/PmzUsdf+c73wHgpptu4tFHH+V73/sera2tfPOb36Suro7p06fz4osvkpeX/bSS/aEq2MoPn/47pfYxRpvV7LPKqaaYn4zdw9KqP/Pl8lKCDgfnlJzDzy7+GT6nj/+45pxkwAemAfde82kqAr4T6ocdj9O8cRPBlStpfPll7La5pU2TnItnUbBkCbkLFmB2MyVotizLpq66OTl6roGafQ3UVjZjWx3nsDQMKBqaQ9mofMpGBygbnU9hRQ67NlV1mdpx/LSTMKxQRERERERERERERETkE2JQA7u5c+di97CYmWEY3HXXXdx1110D16lu7DvazOfMdfyH8/c4DJu4bfCb2NV8sXo1t5SVcNDlYljuMH49/9f4nIlQ7vMXjGB6ToR1//Mc8z53JaMmjejzfWPV1fj27KFl82bCb7xB8Nm/EDt8OPW6Z/w4AkuWkH/FlbjKSo/rvTUHk1NbJgO6wwcaiIa6Tm2ZU+ChbHR+MqDLZ8iIPNzern8+mtpRRERERERERERERESkb07ZNexOJWM9QX7u/D2mkQgXHYbNrc5n+EFRMdu8HvJcufx2wW8p8ZWk2tT/z//Q+tN/4yLLovW/f0/tT35C4MorsKNR7Eik0zaKHY20b6NRml5bT/2TTzLctqn83cOp6zoCAfKvuILAkiV4Pz25T1NeRiNxjhxobF97bl/3U1s6PQ5KR+QlArrR+ZSNCvRpmkZN7SgiIiIiIiIiIiIiIpI9BXZZKIt+DEbHkYAPFQVYnZuD03Dwq3kPMKZgTOq11vfeo+onP4W20YOWRc3dd1Nz990n1I/ye+6mYMkSDLe711rbsqmrbkkFczX7Gzj2ceapLUtH5aemtyyq8GNqbTkREREREREREREREZEBocAuG0VjsTEwSIRdK3NzeLggAMBdM+9mesV07FiMpg0bCD71FI0vr20P67rjdGK4XBhud3LrSmyT56xwmOievV2auUeOyhjWpaa2TK47l3Fqy4A7teZc2ah8hozsfmpLERERERERERERERERGRhKarIRGMZ+70R80Q/4W46PB4sKAbjl3FtY7DqPw796gODKlR3Wl+vCNBmz+m+4zzoLw+x59Fq0uprd8xcQcuXT6huCr/UI3mgD7pGJdfCikThHDjamrT0XpKm2m6kt3SalI9vXnSsbnU9uoff4n4OIiIiIiIiIiIiIiIj0OwV2Waj5aA9vOw/xG38F5fUwxLCZtz/KZateZc+Oh1J1jsJCAlddReDaawjt2EHVT/8NLAtMk4p77sYzYkRW93OVl9N8y3/w5k4/GCbYFmOGRqhZG6Rm38Fup7bEgKKKnA7hXFFFjqa2FBEREREREREREREROcUpsMvCrj2b2PBRgIdesDBtsAEDkxj/AMMg5+KLKbj2WvLmz0tNWemdMAHP9OmsX7GC2dddh2/48Kzv13C0hTd35YKRPGGY7K3yQtXHqRp/wJ0WzgUo1dSWIiIiIiIiIiIiIiIipyUlPFmIWnG+vtpuz89IhHYNV17MZ75zD66Kim7bOcvLaR07Fmd5eXb3CcfZ+Xolb/9tP3SzBN7Yz5Qy7vzS5NSWHgzD6FokIiIiIiIiIiIiIiIipxUFdln4lFFKU6dzBjDsimszhnV90dIQ4e+vfMTfX/mIcEus2xrDhIs/N05r0ImIiIiIiIiIiIiIiHzCKLDLQvnEqXxoGBh2+7A32zQo/9R5J3Td+poWtr10kF2bqonHLAACQ3yct3AE2Dav/fcH2DYYBsz90kSFdSIiIiIiIiIiIiIiIp9ACuyy4CovZ+j/cw9VP/03sCwwTYbeczeuLKe67Kx6X5B3XjzI3m1HUlNflo7K5/xFIxh93hBMMzHV5bCzC3jx+VdYdMVcCktz++vtiIiIiIiIiIiIiIiIyClEgV2WCj73OTzTp7N+xQpmX3cdvuHDe23TVBcmdMxBU12YghInB/5xjK0vHqBqdzBVM+qcYqYuGkHFuIIua9LlFnrwFsfJLfT0+/sRERERERERERERERGRU4MCuz4IeQqpK5hAyFOIr5fana9X8spju7BtP49v3ow/301LQwQA02EwYXo5Uy8dQdHQnJPfcRERERERERERERERETllKbDLUnoA98Rbm5lzw6cYe34p4ZYYkdYY4ZYo4dbEfsPREFv+ur9D+5aGCC6PyafnnMW584Zr1JyIiIiIiIiIiIiIiIgACuyyUlvTyLrHdqXWm7NteOVP7/PKn97v03Xmf2Ui46a2r3sXiUQy1naeHrOnWgC3231ctdFoFNu2+73WsiwikUjG+r5c1+VypZ5HLBbDsqx+qXU6nZimecrUxuNx4vF4xufmcDhwOBwdajMZiFrLsojFYhlrTdPE6XSeMrW2bRONRvul1jAMXC5X6ri3z/Jg10LXz5yIiIiIiIiIiIiInDoU2GXh/3vg9xTYU7p/0bTIyffh9jnx+JwcqtxP3I7jCRdj0B662di8+uaLjJv6z6lzDzzwAC0tLd1edujQoSxbtix1/NBDDxEMBrutHTJkCN/61rdSxw8//DBHjhzptjYQCHD77benjh955BEqKyu7rfX7/Xzve99LHT/22GMcOHCg21qXy8WPfvSj1PG+ffu47777uq0FuOuuu1L7K1euZOfOnRlr77zzzlTY8Nxzz7F9+/aMtd/97nfJyUlMM/rCCy/w1ltvZaz99re/TWFhIQBr165l48aNGWu/+c1vUlpaCsD69et59dVXM9befPPNDBs2DIA333yTNWvWZKy96aabGD16NADvvPMOO3bsYMeOHd3W3nDDDUyYMAGAHTt28Oyzz2a87nXXXcfkyZMB2LVrFytWrMhYe/XVVzN16lQA9uzZw+OPP56x9vLLL+fCCy8E4MCBAyxfvjxj7cKFC5k1axYAVVVVPPzwwxlr58yZw7x58wA4evQov/3tbzPWzpw5k0WLFgEQDAZ58MEHM9ZecMEFfPaznwWgpaWlx7/JKVOmsHTpUiARaN17770ZaydNmsT111+fOu6pdvz48XzpS19KHd93330ZA7ORI0d2+Nz39h3x9a9/PXXcl++IP/zhDwzPYh1OERERERERERERERkYCuyyEHe2YmN3CeBqSzYz9uwRHf4x/mc/W000GiXaUk5uw3gMDGxsmvI/JMejaTBFRERERERERERERESkIwV2WfjBT/43uzZVs+G/d2PbYBgw+wvjmThjdpepK7/73e+m9uuPNPHy3zawYPHFFAzpWnvbbbdlvGfn2vTRMb25+eabs65dtmxZj9NRprvxxhuzrh09ejSLFi3qMGVfJkuXLmXJkiUZX0+/xpVXXpkaMdVb7WWXXcbChQsz1rZNfwgwf/585s6dm1Xt7NmzUyPHequdPn06F1xwQVa1U6dOpaqqissuu6zb59Y2FSXAueeemxpB15302okTJ3LnnXdmVTt27Nisa0eOHNljbdtUnwAVFRVZ15aUlGRdGwgEsq71+/1Z17pcrh5rO38+22p37NjBmjVruOOOOzLWpn9HQGLkallZGQsXLhyw74ivfvWrPY78FBEREREREREREZGBpcAuC263m3PnjGD42UW8+PwrLLpiLoWluRlr2xSW5uEfYlNYmtdtAJNe2530afN6q+3LddNlE6gdT61pmrjd7qza9OW66QHXJ622bX24bJ5b+lpy2V63v2vbfsdtVq5cyfbt21mwYAGzZ89OnX/vvfd48sknO0yD2pfrQmK60PQpQHNzcxkxYgQLFy5MTWvaG8Mwulx33759LF++nO9///sdXuuutidttVOmTGHixIk9tu382he+8IXU77232mz6kI2+fOZERERERERERERE5OQzey+RNrmFHrzFcXILNbWlSHecTievv/46ra2t/X5tj8fDHXfcwR133MG1115LdXU1TzzxBJZldam1bZt4PN5v947FYlnVuVwucnO7D/Mz8fv9eDRdroiIiIiIiIiIiMgZTSPsRKTfjBkzhtraWtavX8+iRYsy1u3cuZN169ZRW1tLbm4u06dPZ+bMmb1ePy8vL7WdO3cuTz/9NLW1tTQ2NrJ8+XJuvPFGXn75ZWpqavjyl7/MqFGjeP3119myZQtNTU0UFxdzySWXMHnyZOrq6li+fDkAv/jFL4DECLmlS5fyyCOPUFpaisPhYPv27ZSWlrJs2TI2btzItm3bqKurw+fzMWHCBBYuXJgK3N555x1Wr17ND3/4QwDWrVvHrl27mDlzJmvXriUUCjFu3DiuuuqqVJtHHnmE8vJyFi9eDMCvfvUrPvOZz1BbW8vOnTvxer1ccsklTJs2LfUcDh48yKpVqzh69CilpaVccsklPPnkk9xyyy1UVFT09dcmIiIiIiIiIiIiIoNMgZ2I9BvDMFiwYAFPPfUU06dPJxAIdKmprKxkxYoVzJ07l8mTJ3Po0CFWrVqFz+dj6tSpWd+rbbrR9JF0a9asYdGiRRQWFuL1elm7di3vvfceV1xxBUVFRRw4cICnn36anJwcRowYwfXXX8+f//xnbr31VjweT4epIrdv3860adP42te+llq70TAMFi9eTEFBAXV1daxatYo1a9ZwxRVXZOxnXV0du3bt4oYbbiAUCrFixQo2bNjAggULMrbZtGkT8+bNY/bs2ezcuZNVq1YxcuRIhgwZQjgc5oknnmD8+PFce+21BINBVq9enfVzExEREVyx+hIAABvjSURBVBEREREREZFTj6bEFJF+dfbZZ1NeXs4rr7zS7eubNm1i9OjRzJkzh5KSEqZOncqFF17Ixo0bs77H/9/evQdHVd5/HP9sQhJCriRALkBIIILDxYACmhSFUMErldjWaJ0OMmoLCK3aWu8Sf9YLKohTbPHSEVCUWhEKUmO9hAgqRhTK1WAA5T7BqEBAEpJ8f39ksnVJCJuw2bML79eMM8nZc548OTnnvTM+7O6BAwf00UcfKTY2VomJie7tubm56tWrlxISEtSuXTt9/PHHuuqqq5SZmamEhAQNGjRI55xzjlavXq2QkBBFRkZKkqKiohQTE6P27du7x0pISNDo0aPVqVMnde7cWZKUnZ2tjIwMdezYUT179tTIkSO1cePGZudqZho7dqySkpLUo0cPnXPOOdq2bVuzx5x11lkaOnSoEhMTNWzYMHXo0EFfffWVJGndunWSpDFjxqhLly4666yzvHp1IgAAAAAAAAAgcPEKOwA+d/HFF2vu3LnKzs5u9Nj+/ft19tlne2xLS0vTqlWrVFdXp5CQpv8dQVVVlR5++GFJ0rFjx5SSkqL8/Hz3K+0kKTU11ePn1NTUaN68eR7j1NbWevW2kT8eq8H27du1YsUK7d+/X1VVVaqrq1NNTY2qq6sVHh7e5Djx8fEen1EXExOjw4cPN/uzk5KS3F+7XC5FR0e7j6moqFBSUpLHqwG7du160t8HAAAAAAAAABC4WLAD4HPp6enKzMzUe++9p4EDB550/4a3nGxOeHi4fvvb37oXsJpaIPvxIlbDmNdff737s+8a/HiR70R+PJYkff/995o/f74GDx6s3NxcRUZGaseOHVqyZInH23Ier6kFyJP9vs0dY2ZyuVwnnT8AAAAAAAAAIHiwYAegTVx88cWaPXu2x1tWSlLnzp21Y8cOj207d+5UYmLiCV9dJ9W/0uz4sZrTuXNnhYaG6sCBA0pPT29yn9DQUEneLRju2bNHdXV1Gj16tHueJ3s7zLbQqVMnrV+/XjU1Ne6Fxz179vh9HgAAAAAAAAAA3+Ez7AC0iaSkJA0YMEAlJSUe27Ozs7V9+3YVFxfrm2++0dq1a1VSUuLzz2GLiIhQTk6OCgsLtXbtWn377bfau3evSkpKtHbtWkn1b1cpSVu2bNHhw4dVVVV1wvE6duyouro6lZSU6Ntvv9V///tfrV692qdz9saAAQNkZlq6dKn279+vsrIy9+f/8co7AAAAAAAAAAhOvMIOQJsZOXJko1ehpaam6pe//KWKiopUXFysmJgY5ebmatCgQW3y86OiorRixQp99913at++vVJSUnThhRdKkmJjY5Wbm6t3331XixcvVlZWlvLy8pocKyUlRZdccolWrlypd999Vz169NDFF1+sRYsW+XzezWnfvr2uu+46LVu2TLNnz1aXLl00fPhwLVy40Ku3+gQAAAAAAAAABB7+7y4An2hqoSs+Pl73339/o+19+/ZV3759vR570KBBzS7oZWRkqKCgoNF2l8ulCy64QBdccMEJjx0+fLiGDx/usW38+PFN7pudna3s7GyPbVlZWSecZ25urnJzc5sd4/ifddtttzX6uRMnTvT4Pi0tzWPbunXrFBISori4uCbnDQAAAAAAAAAIbCzYAUCQWbt2rTp27KjY2Fjt27dP77zzjvr166ewsDCnpwYAAAAAAAAAaAUW7AAgyFRWVqqoqEiVlZWKiYlRv379NHLkSKenBQAAAAAAAABoJRbsACDIDBs2TMOGDXN6GgAAAAAAAAAAHwlxegIAAAAAAAAAAADAmey0f4WdmUmSDh48eMpjHTt2TEeOHNHBgwe9+qyolu7v6+OdEqzzdhrnDf5yKtdaQ0tpqv8E67ydxnmDv9DU4LrHgnXeTuO8wV9oanDdY8E6b6dx3uAvNDW47rFgnbfTOG/wF180tWGtqjku82avILZr1y51797d6WkAAAAAAAAAAADgDLRz505169at2X1O+wW7uro67dmzRzExMXK5XKc01sGDB9W9e3ft3LlTsbGxPt/f18c7JVjn7TTOG/zlVK612tpalZWVKTMzU6GhoX6dB00Nrnk7jfMGf6GpwXWPBeu8ncZ5g7/Q1OC6x4J13k7jvMFfaGpw3WPBOm+ncd7gL6dyrZmZDh06pNTUVIWENP8pdaf9W2KGhIScdNWypWJjY1v0R2np/r4+3inBOm+ncd7gL6291oYMGeLoPGgqWoLzBn+hqcElWOftNM4b/IWmBpdgnbfTOG/wF5oaXIJ13k7jvMFfWnutxcXFebVf88t5AAAAAAAAAAAAANoUC3YAAAAAAAAAAACAg0ILCgoKnJ5EMAkNDdWIESPUrp137yba0v19fbxTgnXeTuO8wV8C5Vqjqd4J1nk7jfMGfwmUa42meidY5+00zhv8JVCuNZrqnWCdt9M4b/CXQLnWaKp3gnXeTuO8wV/8ca25zMzabHQAAAAAAAAAAAAAzeItMQEAAAAAAAAAAAAHsWAHAAAAAAAAAAAAOIgFOwAAAAAAAAAAAMBBLNgBAAAAAAAAAAAADmLBzgsffPCBxowZo9TUVLlcLi1evLjZ/QsKCuRyuTz+S05ObtXYZqaCggKlpqYqMjJSI0aM0MaNG332u7XWo48+qiFDhigmJkZdunTR2LFjVVpa6rHPDTfc0Og8XHDBBQ7NODCc7NoI1L83Ap8vWlJVVaUpU6aoU6dOioqK0s9+9jPt2rXL73M9Hk2tR1Mbo6loKzTVu7ED9R6jqa1DU9FWaKp3YwfqPUZTW4emoq3QVO/GDtR7jKa2Dk1FWwnEprJg54XDhw8rKytLs2bN8vqYfv36ae/eve7/1q9f36qxH3/8cc2YMUOzZs3Sp59+quTkZI0aNUqHDh1q1e/iK8XFxbrlllu0atUqvfPOO6qpqdHo0aN1+PBhj/0uvfRSj/Pw73//26EZB47mro1A/Xsj8PmiJbfeeqsWLVqkBQsWaOXKlaqsrNSVV16p2tpav861KTS1Hk1tjKaiLdBU78YO1HuMprYeTUVboKnejR2o9xhNbT2airZAU70bO1DvMZraejQVbSEgm2poEUm2aNGiZveZOnWqZWVlnfLYdXV1lpycbI899ph729GjRy0uLs5mz57d4vHbUnl5uUmy4uJi97Zx48bZVVdd5eCsAk9z10Yw/b0R2FrTku+//97CwsJswYIF7n12795tISEhVlhY6Le5NoWm1qOpjdFU+ANNbXrsYLrHaKp3aCr8gaY2PXYw3WM01Ts0Ff5AU5seO5juMZrqHZoKfwiUpvIKuzby5ZdfKjU1VRkZGbr22mu1bdu2Fo+xfft27du3T6NHj3Zvi4iI0PDhw/XRRx/5crqn7MCBA5KkhIQEj+3Lly9Xly5d1Lt3b918880qLy93YnoB5UTXRjD9vRFcvLm2PvvsMx07dsxjn9TUVPXv3z8grj+aWo+mNkZT4W80tV4w3WM01Xs0Ff5GU+sF0z1GU71HU+FvNLVeMN1jNNV7NBX+5lRTWbBrA+eff77mzZunt99+W88//7z27dunnJwcVVRUtGicffv2SZKSkpI8ticlJbkfCwRmpttvv13Dhg1T//793dsvu+wyzZ8/X++//76mT5+uTz/9VCNHjlRVVZWDs3VWc9dGsPy9EXy8ubb27dun8PBwdezY8YT7OIWm1qOpjdFUOIGm1guWe4ymeo+mwgk0tV6w3GM01Xs0FU6gqfWC5R6jqd6jqXCCU01t16qj0KzLLrvM/fWAAQOUnZ2tXr16ae7cubr99ttbPJ7L5fL43swabXPS5MmTtW7dOq1cudJje35+vvvr/v37a/DgwerRo4eWLVumq6++2t/TDAjNXRsNHyAb6H9vBK/WXFuBcP3R1Ho0tTGaCifR1HqBfo/RVO/RVDiJptYL9HuMpnqPpsJJNLVeoN9jNNV7NBVO8ndTeYWdH0RFRWnAgAH68ssvW3RccnKyJDVajS0vL2+0suuUKVOmaMmSJSoqKlK3bt2a3TclJUU9evRo8Xk4nf342giGvzeCkzfXVnJysqqrq/Xdd9+dcJ9AQVPr0dTGaCr8gabWC4Z7jKaeGpoKf6Cp9YLhHqOpp4amwh9oar1guMdo6qmhqfAHp5rKgp0fVFVVafPmzUpJSWnRcRkZGUpOTtY777zj3lZdXa3i4mLl5OT4epotYmaaPHmy3njjDb3//vvKyMg46TEVFRXauXNni8/D6ezH10Yg/70R3Ly5ts477zyFhYV57LN3715t2LAh4K4/mlqPpjZGU+EPNLVeIN9jNNU3aCr8gabWC+R7jKb6Bk2FP9DUeoF8j9FU36Cp8AenmhpaUFBQcEozPwNUVlZq06ZN2rdvn5599lmdf/75ioyMVHV1teLi4hrt/8c//lEREREyM23ZskWTJ0/Wli1b9Oyzzyo+Pt7rsePj41VbW6tHH31Uffr0UW1trf7whz9o9+7deu655xQREeGvU9DILbfcovnz5+v1119XamqqKisrVVlZqdDQUIWFhamyslL33HOPYmJiVFtbq7Vr1+qmm27SsWPHNGvWLEfn7qSTXRuB+vdG4DvVlrRv31579uzRrFmzlJWVpQMHDmjChAmKiYnRtGnTFBLiu3/fQVMbo6mtQ1PRVmiqb86DU2hq69BUtBWa6pvz4BSa2jo0FW2FpvrmPDiFprYOTUVbCcimGk6qqKjIJDX6b9y4cU3un5+fbykpKRYWFmapqal29dVX28aNG1s1dl1dnU2dOtWSk5MtIiLCLrroIlu/fn0b/abea2rOkuzFF180M7MjR47Y6NGjrXPnzhYWFmZpaWk2btw427Fjh7MTd9jJro1A/Xsj8PmiJT/88INNnjzZEhISLDIy0q688so2uWdpamM0tXVoKtoKTfVu7EC9x2hq69BUtBWa6t3YgXqP0dTWoaloKzTVu7ED9R6jqa1DU9FWArGpLjOzE67mAQAAAAAAAAAAAGhTfIYdAAAAAAAAAAAA4CAW7AAAAAAAAAAAAAAHsWAHAAAAAAAAAAAAOIgFOwAAAAAAAAAAAMBBLNgBAAAAAAAAAAAADmLBDgAAAAAAAAAAAHAQC3YAAAAAAAAAAACAg1iwAwAAAAAAAAAAABzEgh1OW2am3/zmN0pISJDL5dLatWudnlLAmzNnjuLj41t0zFdffcX5Bc4ANLXlaCqAE6GpLUdTAZwITW05mgrgRGhqy9FU+BILdvC7+fPnq3v37kpISNAdd9zh8dhXX32l3r176+DBg6f8cwoLCzVnzhy9+eab2rt3r/r373/KYwai1jwpOO2GG27Q2LFjnZ4GcFqgqb5FU4EzG031LZoKnNloqm/RVODMRlN9i6YiULVzegI4s3zzzTe66aabNGfOHPXs2VNXXHGFRowYoSuuuEKSNHHiRD322GOKjY095Z+1detWpaSkKCcn55THckJ1dbXCw8OdngaAAEZTvUdTAZwMTfUeTQVwMjTVezQVwMnQVO/RVAQ7XmEHv9q2bZvi4uKUn5+vIUOGKDc3V5s2bZIkvfLKKwoPD9fVV1/t1VjFxcUaOnSoIiIilJKSorvuuks1NTWS6v/FwZQpU7Rjxw65XC6lp6efcJznn39e3bt3V4cOHZSXl6cZM2Y0+hcWS5cu1Xnnnaf27durZ8+eevDBB90/S5JcLpdeeOEF5eXlqUOHDjrrrLO0ZMkSjzE2bdqkyy+/XNHR0UpKStKvf/1rffPNN+7HR4wYocmTJ+v2229Xp06dNGrUKEnSjBkzNGDAAEVFRal79+6aNGmSKisrJUnLly/X+PHjdeDAAblcLrlcLhUUFEiqf4L605/+pK5duyoqKkrnn3++li9f7jGnOXPmKC0tzf27V1RUnPS8l5SUaNCgQWrfvr0GDx6sNWvWeDxeW1urG2+8URkZGYqMjFSfPn309NNPux8vKCjQ3Llz9a9//cs954Z53Xnnnerdu7c6dOignj176v7779exY8dOOifgTEVTaSpNBXyHptJUmgr4Dk2lqTQV8B2aSlNp6hnEAD/69ttvLSYmxj7//HOrqKiwjIwMKywstIqKCuvVq5ft2LHDq3F27dplHTp0sEmTJtnmzZtt0aJF1qlTJ5s6daqZmX3//ff2f//3f9atWzfbu3evlZeXNznOypUrLSQkxJ544gkrLS21Z555xhISEiwuLs69T2FhocXGxtqcOXNs69at9p///MfS09OtoKDAvY8k69atm73yyiv25Zdf2u9+9zuLjo62iooKMzPbs2ePderUye6++27bvHmzff755zZq1CjLzc11jzF8+HCLjo62O+64w7744gvbvHmzmZk99dRT9v7779u2bdvsvffesz59+tjEiRPNzKyqqspmzpxpsbGxtnfvXtu7d68dOnTIzMx+9atfWU5Ojn3wwQdWVlZmTzzxhEVERNiWLVvMzGzVqlXmcrns0UcftdLSUnv66actPj7e43c/XmVlpXXu3Nny8/Ntw4YNtnTpUuvZs6dJsjVr1piZWXV1tT3wwANWUlJi27Zts5dfftk6dOhg//jHP8zM7NChQ3bNNdfYpZde6p5zVVWVmZk99NBD9uGHH9r27dttyZIllpSUZNOmTfPqmgDORDSVptJUwHdoKk2lqYDv0FSaSlMB36GpNJWmnjlYsIPfvfHGG9a/f3/r1auX+wlh/PjxNnPmTCsuLraBAwdav3797J///OcJx7jnnnusT58+VldX5972zDPPWHR0tNXW1ppZfZh79OjR7Fzy8/Ptiiuu8Nh2/fXXe0T2wgsvtEceecRjn5deeslSUlLc30uy++67z/19ZWWluVwue+utt8zM7P7777fRo0d7jLFz506TZKWlpWZW/wQzcODAZudrZvbaa69ZYmKi+/sXX3yx0ZNCWVmZuVwu2717t8f2n/70p3b33Xebmdl1111nl156qcfj+fn5zT7BPPvss5aQkGCHDx92b/vb3/7m8QTTlEmTJtnPf/5z9/fjxo2zq666qpnfst7jjz9u55133kn3A85kNLUeTaWpgC/Q1Ho0laYCvkBT69FUmgr4Ak2tR1Np6umOz7CD3+Xl5SkvL8/9/fLly7V+/XrNmjVLmZmZevXVV5WcnKyhQ4fqoosuUpcuXRqNsXnzZmVnZ8vlcrm3/eQnP1FlZaV27dqltLQ0r+ZSWlrqMRdJGjp0qN58803395999pk+/fRTPfzww+5ttbW1Onr0qI4cOaIOHTpIks455xz341FRUYqJiVF5ebl7jKKiIkVHRzeaw9atW9W7d29J0uDBgxs9XlRUpEceeUSbNm3SwYMHVVNTo6NHj+rw4cOKiopq8vf6/PPPZWbucRtUVVUpMTFRUv05PP53z87OVmFhYZNjNhyTlZXl/p0bjjne7Nmz9cILL+jrr7/WDz/8oOrqag0cOPCE4zZ4/fXXNXPmTJWVlamyslI1NTU+ef9t4HRGUz3R1P+hqUDL0VRPNPV/aCrQcjTVE039H5oKtBxN9URT/4emnl5YsIOjqqqqNGnSJL388ssqKytTTU2Nhg8fLknq3bu3PvnkE40ZM6bRcWbm8eTSsE1So+3NaW6cBnV1dXrwwQebfC/o9u3bu78OCwvzeMzlcqmurs49xpgxYzRt2rRGY6SkpLi/Pv4J4+uvv9bll1+uCRMm6KGHHlJCQoJWrlypG2+8sdn3Iq6rq1NoaKg+++wzhYaGejzW8CR3/O/pDW+Oee2113Tbbbdp+vTpys7OVkxMjJ544gl98sknzR63atUqXXvttXrwwQd1ySWXKC4uTgsWLND06dNbPE/gTEVTaWoDmgqcOppKUxvQVODU0VSa2oCmAqeOptLUBjT19MOCHRz10EMP6bLLLtO5556rNWvWeHzw6LFjx1RbW9vkcX379tXChQs9niA++ugjxcTEqGvXrl7//LPPPlslJSUe21avXu3x/bnnnqvS0lJlZmZ6Pe7xzj33XC1cuFDp6elq187722716tWqqanR9OnTFRISIqk+4D8WHh7e6DwNGjRItbW1Ki8v14UXXtjk2H379tWqVas8th3/fVPHvPTSS/rhhx8UGRnZ5DErVqxQTk6OJk2a5N62devWk875ww8/VI8ePXTvvfe6t3399dfNzgeAJ5raPJpKU4GWoKnNo6k0FWgJmto8mkpTgZagqc2jqTQ1qLXdu20CzduwYYNlZmZaZWWlmZkdOXLEEhMT7YUXXrA333zTIiIibNeuXU0e2/Ahqbfccott3rzZFi9e7PEhqWbevedyw4ekTp8+3bZs2WKzZ8+2xMREi4+Pd+9TWFho7dq1s6lTp9qGDRts06ZNtmDBArv33nvd+0iyRYsWeYwdFxdnL774opmZ7d692zp37my/+MUv7JNPPrGtW7fa22+/bePHj7eamhozq3/P5d///vceY6xZs8Yk2cyZM23r1q02b94869q1q0my7777zszMPvzwQ5Nk7777ru3fv9/9fsjXX3+9paen28KFC23btm1WUlJijz32mC1btszMzD7++GNzuVw2bdo0Ky0ttb/85S8n/ZDUQ4cOWadOney6666zjRs32rJlyywzM9PjPZcbPrS1sLDQSktL7b777rPY2FjLyspyj/Pwww9bWlqaffHFF7Z//36rrq62xYsXW7t27ezVV1+1srIye/rppxt9YC2AE6OpNJWmAr5DU2kqTQV8h6bSVJoK+A5Npak09fTGgh0cUVdXZzk5ObZ06VKP7UuXLrW0tDRLSkqy559/vtkxli9fbkOGDLHw8HBLTk62O++8044dO+Z+3JsnGDOz5557zrp27WqRkZE2duxY+/Of/2zJycke+xQWFlpOTo5FRkZabGysDR061J577jn34yd7gjEz27Jli+Xl5Vl8fLxFRkba2Wefbbfeeqv7g16beoIxM5sxY4alpKRYZGSkXXLJJTZv3jyPJxgzswkTJlhiYqJJcj/JVldX2wMPPGDp6ekWFhZmycnJlpeXZ+vWrXMf9/e//926detmkZGRNmbMGHvyySdPGvSPP/7YsrKyLDw83AYOHGgLFy70eII5evSo3XDDDRYXF2fx8fE2ceJEu+uuuzyeYMrLy23UqFEWHR1tkqyoqMjMzO644w5LTEy06Ohoy8/Pt6eeeoonGMALNJWm0lTAd2gqTaWpgO/QVJpKUwHfoak0laae/lxmrXjjVeA0dvPNN+uLL77QihUrnJ4KAAQ9mgoAvkNTAcB3aCoA+A5NBXyDz7DDGe/JJ5/UqFGjFBUVpbfeektz587VX//6V6enBQBBiaYCgO/QVADwHZoKAL5DU4G2wSvscMa75pprtHz5ch06dEg9e/bUlClTNGHCBKenBQBBiaYCgO/QVADwHZoKAL5DU4G2wYIdAAAAAAAAAAAA4KAQpycAAAAAAAAAAAAAnMlYsAMAAAAAAAAAAAAcxIIdAAAAAAAAAAAA4CAW7AAAAAAAAAAAAAAHsWAHAAAAAAAAAAAAOIgFOwAAAAAAAAAAAMBBLNgBAAAAAAAAAAAADmLBDgAAAAAAAAAAAHDQ/wMIEBPTSfDfAQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 2200x500 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "real_datas = data[\"real_data\"].unique()\n",
    "num_epochs_pre = data[\"num_epochs_pre\"].unique()\n",
    "num_epochs_pre = -np.sort(-num_epochs_pre)\n",
    "real_datas.sort()\n",
    "\n",
    "fig, ax = plt.subplots(1, 5, sharey=True, )\n",
    "fig.set_figheight(5)\n",
    "fig.set_figwidth(22)\n",
    "# fig.tight_layout()\n",
    "\n",
    "loc = [[0,0], [0,1], [1,0], [1,1]]\n",
    "baselines = [0.0711, 0.1728, 0.2399, 0.3294, 0.4866]\n",
    "\n",
    "for x, real in enumerate(real_datas):\n",
    "    for epoch in num_epochs_pre:\n",
    "        if np.isnan(epoch):\n",
    "            continue\n",
    "        _data = data[(data[\"real_data\"] == real) & (data[\"num_epochs_pre\"] == epoch)]\n",
    "        \n",
    "        # _data = pd.concat([_base, _data])\n",
    "        _data = _data.sort_values(by=\"gen_data\")\n",
    "        _ax = ax[x]\n",
    "        _ax.plot(_data[\"gen_data\"], _data[\"test_acc\"]*100, '.-', label=int(epoch))\n",
    "        \n",
    "        _ax.grid()\n",
    "        _ax.set_xticks(_data[\"gen_data\"].unique())\n",
    "        # _ax.set_scale(\"log\")\n",
    "        _ax.set_xticklabels([f\"{x*100:.0f}\" for x in _data[\"gen_data\"].unique()])\n",
    "        # _ax.xaxis.set_major_formatter(ScalarFormatter())\n",
    "   \n",
    "        if x == 0:\n",
    "            _ax.set_ylabel(\"Test accuracy (%)\")\n",
    "            _ax.legend(title=\"# of Epochs Pretrained\")\n",
    "        _ax.set_xlabel(\"% of generated data\")\n",
    "        _ax.set_title(f\"{real*100:.0f}% of real data\")\n",
    "    # _base = data[(data[\"real_data\"] == real) & (data[\"gen_data\"] == 0)]\n",
    "    _ax.hlines(baselines[x]*100, 0, 1, colors=\"tab:grey\", linestyles=\"dashed\")\n",
    "    _ax.text(x=0.65, y=(baselines[x]*100) - 1.5, s=\"No Pretraining\", c=\"tab:grey\")\n",
    "# fig.legend(num_epochs_pre, title=\"num_epochs_pre\")\n",
    "\n",
    "plt.subplots_adjust(wspace=0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Cifar10 - Multi - MBV3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Corrolation of each variable with regards to test accuracy\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "num_epochs_pre    0.110866\n",
       "gen_data          0.265222\n",
       "real_data         0.788202\n",
       "Name: test_acc, dtype: float64"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "data = pd.read_csv(\"cifar10_base_mbv3.csv\")\n",
    "data = data[[\"num_epochs_pre\", \"gen_data\", \"real_data\", \"test_acc\"]]\n",
    "\n",
    "print(\"Corrolation of each variable with regards to test accuracy\")\n",
    "data.corr()[\"test_acc\"][0:-1]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2200x500 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "real_datas = data[\"real_data\"].unique()\n",
    "num_epochs_pre = data[\"num_epochs_pre\"].unique()\n",
    "num_epochs_pre = -np.sort(-num_epochs_pre)\n",
    "real_datas.sort()\n",
    "\n",
    "fig, ax = plt.subplots(1, 5, sharey=True, )\n",
    "fig.set_figheight(5)\n",
    "fig.set_figwidth(22)\n",
    "# fig.tight_layout()\n",
    "\n",
    "for x, real in enumerate(real_datas):\n",
    "    for epoch in num_epochs_pre:\n",
    "        if np.isnan(epoch):\n",
    "            continue\n",
    "        _data = data[(data[\"real_data\"] == real) & (data[\"num_epochs_pre\"] == epoch)]\n",
    "        \n",
    "        # _data = pd.concat([_base, _data])\n",
    "        _data = _data.sort_values(by=\"gen_data\")\n",
    "        _ax = ax[x]\n",
    "        _ax.plot(_data[\"gen_data\"], _data[\"test_acc\"]*100, '.-', label=int(epoch))\n",
    "        \n",
    "        _ax.grid()\n",
    "        _ax.set_xticks(_data[\"gen_data\"].unique())\n",
    "        # _ax.set_scale(\"log\")\n",
    "        _ax.set_xticklabels([f\"{x*100:.0f}\" for x in _data[\"gen_data\"].unique()])\n",
    "        # _ax.xaxis.set_major_formatter(ScalarFormatter())\n",
    "   \n",
    "        if x == 0:\n",
    "            _ax.set_ylabel(\"Test accuracy (%)\")\n",
    "            _ax.legend(title=\"# of Epochs Pretrained\")\n",
    "        _ax.set_xlabel(\"% of generated data\")\n",
    "        _ax.set_title(f\"{real*100:.0f}% of real data\")\n",
    "    _base = data[(data[\"real_data\"] == real) & (data[\"gen_data\"] == 0)]\n",
    "    _ax.hlines(_base[\"test_acc\"]*100, 0, 1, colors=\"tab:grey\")\n",
    "# fig.legend(num_epochs_pre, title=\"num_epochs_pre\")\n",
    "\n",
    "plt.subplots_adjust(wspace=0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# CIFAR100 - Base - RS34"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Corrolation of each variable with regards to test accuracy\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "num_epochs_pre    0.038737\n",
       "gen_data          0.163787\n",
       "real_data         0.852605\n",
       "Name: test_acc, dtype: float64"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "data = pd.read_csv(\"cifar100_base_rs34.csv\")\n",
    "data = data[[\"num_epochs_pre\", \"gen_data\", \"real_data\", \"test_acc\"]]\n",
    "\n",
    "print(\"Corrolation of each variable with regards to test accuracy\")\n",
    "data.corr()[\"test_acc\"][0:-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2200x500 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "real_datas = data[\"real_data\"].unique()\n",
    "num_epochs_pre = data[\"num_epochs_pre\"].unique()\n",
    "num_epochs_pre = -np.sort(-num_epochs_pre)\n",
    "real_datas.sort()\n",
    "\n",
    "fig, ax = plt.subplots(1, 5, sharey=True, )\n",
    "fig.set_figheight(5)\n",
    "fig.set_figwidth(22)\n",
    "# fig.tight_layout()\n",
    "\n",
    "loc = [[0,0], [0,1], [1,0], [1,1]]\n",
    "baselines = [0.0711, 0.1728, 0.2399, 0.3294, 0.4866]\n",
    "\n",
    "for x, real in enumerate(real_datas):\n",
    "    for epoch in num_epochs_pre:\n",
    "        if np.isnan(epoch):\n",
    "            continue\n",
    "        _data = data[(data[\"real_data\"] == real) & (data[\"num_epochs_pre\"] == epoch)]\n",
    "        \n",
    "        # _data = pd.concat([_base, _data])\n",
    "        _data = _data.sort_values(by=\"gen_data\")\n",
    "        _ax = ax[x]\n",
    "        _ax.plot(_data[\"gen_data\"], _data[\"test_acc\"]*100, '.-', label=int(epoch))\n",
    "        \n",
    "        _ax.grid()\n",
    "        _ax.set_xticks(_data[\"gen_data\"].unique())\n",
    "        # _ax.set_scale(\"log\")\n",
    "        _ax.set_xticklabels([f\"{x*100:.0f}\" for x in _data[\"gen_data\"].unique()])\n",
    "        # _ax.xaxis.set_major_formatter(ScalarFormatter())\n",
    "   \n",
    "        if x == 0:\n",
    "            _ax.set_ylabel(\"Test accuracy (%)\")\n",
    "            _ax.legend(title=\"# of Epochs Pretrained\")\n",
    "        _ax.set_xlabel(\"% of generated data\")\n",
    "        _ax.set_title(f\"{real*100:.0f}% of real data\")\n",
    "    # _base = data[(data[\"real_data\"] == real) & (data[\"gen_data\"] == 0)]\n",
    "    _ax.hlines(baselines[x]*100, 0, 1, colors=\"tab:grey\", linestyles=\"dashed\")\n",
    "    _ax.text(x=0.65, y=(baselines[x]*100) - 1.5, s=\"No Pretraining\", c=\"tab:grey\")\n",
    "# fig.legend(num_epochs_pre, title=\"num_epochs_pre\")\n",
    "\n",
    "plt.subplots_adjust(wspace=0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Cifar100 - Multi - ViT-B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Corrolation of each variable with regards to test accuracy\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "num_epochs_pre   -0.070029\n",
       "gen_data          0.137046\n",
       "real_data         0.687624\n",
       "Name: test_acc, dtype: float64"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "data = pd.read_csv(\"cifar100_multi_vitb.csv\")\n",
    "data = data[[\"num_epochs_pre\", \"gen_data\", \"real_data\", \"test_acc\"]]\n",
    "\n",
    "print(\"Corrolation of each variable with regards to test accuracy\")\n",
    "data.corr()[\"test_acc\"][0:-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2200x500 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "\n",
    "real_datas = data[\"real_data\"].unique()\n",
    "num_epochs_pre = data[\"num_epochs_pre\"].unique()\n",
    "num_epochs_pre = -np.sort(-num_epochs_pre)\n",
    "real_datas.sort()\n",
    "\n",
    "fig, ax = plt.subplots(1, 5, sharey=True, )\n",
    "fig.set_figheight(5)\n",
    "fig.set_figwidth(22)\n",
    "# fig.tight_layout()\n",
    "\n",
    "for x, real in enumerate(real_datas):\n",
    "    for epoch in num_epochs_pre:\n",
    "        if np.isnan(epoch):\n",
    "            continue\n",
    "        _data = data[(data[\"real_data\"] == real) & (data[\"num_epochs_pre\"] == epoch)]\n",
    "        \n",
    "        # _data = pd.concat([_base, _data])\n",
    "        _data = _data.sort_values(by=\"gen_data\")\n",
    "        _ax = ax[x]\n",
    "        _ax.plot(_data[\"gen_data\"], _data[\"test_acc\"]*100, '.-', label=int(epoch))\n",
    "        \n",
    "        _ax.grid()\n",
    "        _ax.set_xticks(_data[\"gen_data\"].unique())\n",
    "        # _ax.set_scale(\"log\")\n",
    "        _ax.set_xticklabels([f\"{x*100:.0f}\" for x in _data[\"gen_data\"].unique()])\n",
    "        # _ax.xaxis.set_major_formatter(ScalarFormatter())\n",
    "   \n",
    "        if x == 0:\n",
    "            _ax.set_ylabel(\"Test accuracy (%)\")\n",
    "            _ax.legend(title=\"# of Epochs Pretrained\")\n",
    "        _ax.set_xlabel(\"% of generated data\")\n",
    "        _ax.set_title(f\"{real*100:.0f}% of real data\")\n",
    "    _base = data[(data[\"real_data\"] == real) & (data[\"gen_data\"] == 0)]\n",
    "    _ax.hlines(_base[\"test_acc\"]*100, 0, 1, colors=\"tab:grey\")\n",
    "# fig.legend(num_epochs_pre, title=\"num_epochs_pre\")\n",
    "\n",
    "plt.subplots_adjust(wspace=0.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.13 ('SDDT')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "77998df3bb74e21dd6b00c1c2c9f7340b9d6009c8aece9b72dbf330648b0f423"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

